Grid Quality Measures for Iterative Convergence

In this paper, we discuss two grid-quality measures, F- and G-measures, in relation to iterative convergence of an implicit unstructured-grid Navier-Stokes solver. The F-measure is a lower bound of a least-squares gradient, which is a purely geometrical quantity defined in each cell and thus can be computed for a given grid: faster convergence is expected for a grid with a lower value of the F-measure. The G-measure is a least-squares gradient of a specified function around each cell, with the minimum value of zero. Faster convergence is expected for a smaller value of the G-measure towards zero. In this paper, we investigate these measures for inviscid and viscous problems with unstructured grids in two dimensions.

==> F_measure_inv_airfoil_tria/figures/view_f_measure_stats.m <==
close('all')
clear

 pth = path;
 path(pth,'../../../export_fig-master')

 disble_export = 0;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% GET THE DATA in THE SOLUTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

p0  = load('../case_lsq_grid00/f_measure.data');
p1  = load('../case_lsq_grid01/f_measure.data');
p2  = load('../case_lsq_grid02/f_measure.data');
p10 = load('../case_lsq_grid10/f_measure.data');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0  = p0(1);
max_p0  = p0(3);
mean_p0 = p0(2);
str_mean_p0 = num2str(round(mean_p0,2))

min_p1  = p1(1);
max_p1  = p1(3);
mean_p1 = p1(2);
str_mean_p1 = num2str(round(mean_p1,2))

min_p2  = p2(1);
max_p2  = p2(3);
mean_p2 = p2(2);
str_mean_p2 = num2str(round(mean_p2,2))

min_p10  = p10(1);
max_p10  = p10(3);
mean_p10 = p10(2);
str_mean_p10 = num2str(round(mean_p10,2))

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0 = log10(min_p0);
max_p0 = log10(max_p0);
mean_p0 = log10(mean_p0);

min_p1 = log10(min_p1);
max_p1 = log10(max_p1);
mean_p1 = log10(mean_p1);

min_p2 = log10(min_p2);
max_p2 = log10(max_p2);
mean_p2 = log10(mean_p2);

min_p10 = log10(min_p10);
max_p10 = log10(max_p10);
mean_p10 = log10(mean_p10);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_MarkerSize = 12;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 10;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 15;
  ylabel_FontSize = 15;
  XTicklabel_FontSize = 18;
  YTicklabel_FontSize = 18;
  Legend_Fontsize = 18;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


hmin = -1.8;
hmax = -0.3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(10)
hold on; 
grid off;

 xlabel( '','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$(F-measure)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

%   x = [1,2,3,4,5,6];
%   y = [mean_face,mean_face2,mean_vertex,mean_sym,mean_selective_sym,mean_faceF]; 
%yneg = [min_face-mean_face,min_face2-mean_face2,min_vertex-mean_vertex,min_sym-mean_sym,min_selective_sym-mean_selective_sym,min_faceF-mean_faceF];
%ypos = [max_face-mean_face,max_face2-mean_face2,max_vertex-mean_vertex,max_sym-mean_sym,max_selective_sym-mean_selective_sym,max_faceF-mean_faceF];
%errorbar(x,y,yneg,ypos,'o')


   x = [0];
   y = [mean_p0]; 
yneg = [ min_p0-mean_p0];
ypos = [ max_p0-mean_p0];
errorbar(x,y,yneg,ypos,'o','Color',[0,0.0,0],'MarkerSize',10,'MarkerEdgeColor',[0,0.0,0],'CapSize',18)


   x = [1];
   y = [mean_p1]; 
yneg = [ min_p1-mean_p1];
ypos = [ max_p1-mean_p1];
errorbar(x,y,yneg,ypos,'x','Color','b','MarkerSize',10,'MarkerEdgeColor','b','CapSize',18)

   x = [2];
   y = [mean_p2]; 
yneg = [ min_p2-mean_p2];
ypos = [ max_p2-mean_p2];
errorbar(x,y,yneg,ypos,'s','Color',[0.2 0.65 0.2],'MarkerSize',10,'MarkerEdgeColor',[0.2 0.65 0.2],'CapSize',18)

   x = [3];
   y = [mean_p10]; 
yneg = [ min_p10-mean_p10];
ypos = [ max_p10-mean_p10];
errorbar(x,y,yneg,ypos,'d','Color',[1 0.1 0.2],'LineWidth',0.5,'MarkerSize',10,'MarkerEdgeColor',[1 0.1 0.2],'CapSize',18)



%set(gca,'XTick',[])
%set(gca,'XTickLabel',{})
%set(gca,'YTick',[0,0.5,1])
%set(gca,'YTickLabel',{'0','0.5','1'})
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)

grid on
axis([ -0.5, 4.5,  -1.5, 2.6])

h = legend('Grid00','Grid01','Grid02','Grid10', ...
          'Location','southeast','Interpreter','latex'); 
%h = legend('face-neighbor','face2','vertex','sym','symF','faecF', ...
%          'Location','southeastoutside','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',13,'Interpreter','latex')

text(0.15, mean_p0,str_mean_p0,'FontSize',12)
text(1.15, mean_p1,str_mean_p1,'FontSize',12)
text(2.15, mean_p2,str_mean_p2,'FontSize',12)
text(3.15, mean_p10,str_mean_p10,'FontSize',12)

%pbaspect([1 1 1])

grid on

name = 'view_f_measure_stats'

if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
%export_fig([name str_bmp],'-transparent','-append')
%export_fig([name str_png],'-transparent','-append')
%export_fig([name str_pdf],'-transparent','-append')
end;



==> F_measure_inv_airfoil_tria/figures/view_g_measure_stats.m <==
close('all')
clear

 pth = path;
 path(pth,'../../../export_fig-master')

 disble_export = 0;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% GET THE DATA in THE SOLUTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

p0  = load('../case_lsq_grid00/g_measure.data');
p1  = load('../case_lsq_grid01/g_measure.data');
p2  = load('../case_lsq_grid02/g_measure.data');
p10 = load('../case_lsq_grid10/g_measure.data');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0  = p0(1);
max_p0  = p0(3);
mean_p0 = p0(2);
str_mean_p0 = num2str(round(mean_p0,2))

min_p1  = p1(1);
max_p1  = p1(3);
mean_p1 = p1(2);
str_mean_p1 = num2str(round(mean_p1,2))

min_p2  = p2(1);
max_p2  = p2(3);
mean_p2 = p2(2);
str_mean_p2 = num2str(round(mean_p2,2))

min_p10  = p10(1);
max_p10  = p10(3);
mean_p10 = p10(2);
str_mean_p10 = num2str(round(mean_p10,2))

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0 = log10(min_p0);
max_p0 = log10(max_p0);
mean_p0 = log10(mean_p0);

min_p1 = log10(min_p1);
max_p1 = log10(max_p1);
mean_p1 = log10(mean_p1);

min_p2 = log10(min_p2);
max_p2 = log10(max_p2);
mean_p2 = log10(mean_p2);

min_p10 = log10(min_p10);
max_p10 = log10(max_p10);
mean_p10 = log10(mean_p10);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_MarkerSize = 12;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 10;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 15;
  ylabel_FontSize = 15;
  XTicklabel_FontSize = 18;
  YTicklabel_FontSize = 18;
  Legend_Fontsize = 18;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


hmin = -1.8;
hmax = -0.3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(10)
hold on; 
grid off;

 xlabel( '','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$(G-measure)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

%   x = [1,2,3,4,5,6];
%   y = [mean_face,mean_face2,mean_vertex,mean_sym,mean_selective_sym,mean_faceF]; 
%yneg = [min_face-mean_face,min_face2-mean_face2,min_vertex-mean_vertex,min_sym-mean_sym,min_selective_sym-mean_selective_sym,min_faceF-mean_faceF];
%ypos = [max_face-mean_face,max_face2-mean_face2,max_vertex-mean_vertex,max_sym-mean_sym,max_selective_sym-mean_selective_sym,max_faceF-mean_faceF];
%errorbar(x,y,yneg,ypos,'o')


   x = [0];
   y = [mean_p0]; 
yneg = [ min_p0-mean_p0];
ypos = [ max_p0-mean_p0];
errorbar(x,y,yneg,ypos,'o','Color',[0,0.0,0],'MarkerSize',10,'MarkerEdgeColor',[0,0.0,0],'CapSize',18)


   x = [1];
   y = [mean_p1]; 
yneg = [ min_p1-mean_p1];
ypos = [ max_p1-mean_p1];
errorbar(x,y,yneg,ypos,'x','Color','b','MarkerSize',10,'MarkerEdgeColor','b','CapSize',18)

   x = [2];
   y = [mean_p2]; 
yneg = [ min_p2-mean_p2];
ypos = [ max_p2-mean_p2];
errorbar(x,y,yneg,ypos,'s','Color',[0.2 0.65 0.2],'MarkerSize',10,'MarkerEdgeColor',[0.2 0.65 0.2],'CapSize',18)

   x = [3];
   y = [mean_p10]; 
yneg = [ min_p10-mean_p10];
ypos = [ max_p10-mean_p10];
errorbar(x,y,yneg,ypos,'d','Color',[1 0.1 0.2],'LineWidth',0.5,'MarkerSize',10,'MarkerEdgeColor',[1 0.1 0.2],'CapSize',18)



%set(gca,'XTick',[])
%set(gca,'XTickLabel',{})
%set(gca,'YTick',[0,0.5,1])
%set(gca,'YTickLabel',{'0','0.5','1'})
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)

grid on
axis([ -0.5, 4.5,  -3.5, 4.5])

h = legend('Grid00','Grid01','Grid02','Grid10', ...
          'Location','southeast','Interpreter','latex'); 
%h = legend('face-neighbor','face2','vertex','sym','symF','faecF', ...
%          'Location','southeastoutside','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',13,'Interpreter','latex')

text(0.15, mean_p0,str_mean_p0,'FontSize',12)
text(1.15, mean_p1,str_mean_p1,'FontSize',12)
text(2.15, mean_p2,str_mean_p2,'FontSize',12)
text(3.15, mean_p10,str_mean_p10,'FontSize',12)

%pbaspect([1 1 1])

grid on

name = 'view_g_measure_stats'

if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
%export_fig([name str_bmp],'-transparent','-append')
%export_fig([name str_png],'-transparent','-append')
%export_fig([name str_pdf],'-transparent','-append')
end;



==> F_measure_visc_fp_v2/figures/view_f_measure_stats.m <==
close('all')
clear

 pth = path;
 path(pth,'../../../export_fig-master')

 disble_export = 0;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% GET THE DATA in THE SOLUTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

p0  = load('../case_lsq_grid00/f_measure.data');
p1  = load('../case_lsq_grid011/f_measure.data'); %Not used
p11 = load('../case_lsq_grid011/f_measure.data');
p2  = load('../case_lsq_grid02/f_measure.data');
p10 = load('../case_lsq_grid10/f_measure.data');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0  = p0(1);
max_p0  = p0(3);
mean_p0 = p0(2);
str_mean_p0 = num2str(round(mean_p0,2))

min_p1  = p1(1);
max_p1  = p1(3);
mean_p1 = p1(2);
str_mean_p1 = num2str(round(mean_p1,2))

min_p11  = p11(1);
max_p11  = p11(3);
mean_p11 = p11(2);
str_mean_p11 = num2str(round(mean_p11,2))

min_p2  = p2(1);
max_p2  = p2(3);
mean_p2 = p2(2);
str_mean_p2 = num2str(round(mean_p2,2))

min_p10  = p10(1);
max_p10  = p10(3);
mean_p10 = p10(2);
str_mean_p10 = num2str(round(mean_p10,2))

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0 = log10(min_p0);
max_p0 = log10(max_p0);
mean_p0 = log10(mean_p0);

min_p1 = log10(min_p1);
max_p1 = log10(max_p1);
mean_p1 = log10(mean_p1);

min_p111 = log10(min_p11);
max_p11 = log10(max_p11);
mean_p11 = log10(mean_p11);

min_p2 = log10(min_p2);
max_p2 = log10(max_p2);
mean_p2 = log10(mean_p2);

min_p10 = log10(min_p10);
max_p10 = log10(max_p10);
mean_p10 = log10(mean_p10);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_MarkerSize = 12;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 10;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 15;
  ylabel_FontSize = 15;
  XTicklabel_FontSize = 18;
  YTicklabel_FontSize = 18;
  Legend_Fontsize = 18;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


hmin = -1.8;
hmax = -0.3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(10)
hold on; 
grid off;

 xlabel( '','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$(F-measure)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

%   x = [1,2,3,4,5,6];
%   y = [mean_face,mean_face2,mean_vertex,mean_sym,mean_selective_sym,mean_faceF]; 
%yneg = [min_face-mean_face,min_face2-mean_face2,min_vertex-mean_vertex,min_sym-mean_sym,min_selective_sym-mean_selective_sym,min_faceF-mean_faceF];
%ypos = [max_face-mean_face,max_face2-mean_face2,max_vertex-mean_vertex,max_sym-mean_sym,max_selective_sym-mean_selective_sym,max_faceF-mean_faceF];
%errorbar(x,y,yneg,ypos,'o')


   x = [0];
   y = [mean_p0]; 
yneg = [ min_p0-mean_p0];
ypos = [ max_p0-mean_p0];
errorbar(x,y,yneg,ypos,'o','Color',[0,0.0,0],'MarkerSize',10,'MarkerEdgeColor',[0,0.0,0],'CapSize',18)


   x = [1];
   y = [mean_p11]; 
yneg = [ min_p11-mean_p11];
ypos = [ max_p11-mean_p11];
errorbar(x,y,yneg,ypos,'x','Color','b','MarkerSize',10,'MarkerEdgeColor','b','CapSize',18)

   x = [2];
   y = [mean_p2]; 
yneg = [ min_p2-mean_p2];
ypos = [ max_p2-mean_p2];
errorbar(x,y,yneg,ypos,'s','Color',[0.2 0.65 0.2],'MarkerSize',10,'MarkerEdgeColor',[0.2 0.65 0.2],'CapSize',18)

   x = [3];
   y = [mean_p10]; 
yneg = [ min_p10-mean_p10];
ypos = [ max_p10-mean_p10];
errorbar(x,y,yneg,ypos,'d','Color',[1 0.1 0.2],'LineWidth',0.5,'MarkerSize',10,'MarkerEdgeColor',[1 0.1 0.2],'CapSize',18)



%set(gca,'XTick',[])
%set(gca,'XTickLabel',{})
%set(gca,'YTick',[0,0.5,1])
%set(gca,'YTickLabel',{'0','0.5','1'})
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)

grid on
axis([ -0.25, 5.25,  0, 3.2])

h = legend('Grid00','Grid01','Grid02','Grid10', ...
          'Location','southeast','Interpreter','latex'); 
%h = legend('face-neighbor','face2','vertex','sym','symF','faecF', ...
%          'Location','southeastoutside','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',13,'Interpreter','latex')

text(0.15, mean_p0,str_mean_p0,'FontSize',12)
%text(1.15, mean_p1,str_mean_p1,'FontSize',12)
text(1.15, mean_p11,str_mean_p11,'FontSize',12)
text(2.15, mean_p2,str_mean_p2,'FontSize',12)
text(3.15, mean_p10,str_mean_p10,'FontSize',12)

%pbaspect([1 1 1])

grid on

name = 'view_f_measure_stats'

if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
%export_fig([name str_bmp],'-transparent','-append')
%export_fig([name str_png],'-transparent','-append')
%export_fig([name str_pdf],'-transparent','-append')
end;



==> F_measure_visc_fp_v2/figures/view_f_measure_stats_old.m <==
close('all')
clear

 pth = path;
 path(pth,'../../../export_fig-master')

 disble_export = 1;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% GET THE DATA in THE SOLUTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

p0  = load('../case_lsq_grid00/f_measure.data');
p1  = load('../case_lsq_grid01/f_measure.data');
p11 = load('../case_lsq_grid011/f_measure.data');
p2  = load('../case_lsq_grid02/f_measure.data');
p10 = load('../case_lsq_grid10/f_measure.data');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0  = p0(1);
max_p0  = p0(3);
mean_p0 = p0(2);
str_mean_p0 = num2str(round(mean_p0,2))

min_p1  = p1(1);
max_p1  = p1(3);
mean_p1 = p1(2);
str_mean_p1 = num2str(round(mean_p1,2))

min_p11  = p11(1);
max_p11  = p11(3);
mean_p11 = p11(2);
str_mean_p11 = num2str(round(mean_p11,2))

min_p2  = p2(1);
max_p2  = p2(3);
mean_p2 = p2(2);
str_mean_p2 = num2str(round(mean_p2,2))

min_p10  = p10(1);
max_p10  = p10(3);
mean_p10 = p10(2);
str_mean_p10 = num2str(round(mean_p10,2))

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0 = log10(min_p0);
max_p0 = log10(max_p0);
mean_p0 = log10(mean_p0);

min_p1 = log10(min_p1);
max_p1 = log10(max_p1);
mean_p1 = log10(mean_p1);

min_p111 = log10(min_p11);
max_p11 = log10(max_p11);
mean_p11 = log10(mean_p11);

min_p2 = log10(min_p2);
max_p2 = log10(max_p2);
mean_p2 = log10(mean_p2);

min_p10 = log10(min_p10);
max_p10 = log10(max_p10);
mean_p10 = log10(mean_p10);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_MarkerSize = 12;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 10;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 15;
  ylabel_FontSize = 15;
  XTicklabel_FontSize = 18;
  YTicklabel_FontSize = 18;
  Legend_Fontsize = 18;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


hmin = -1.8;
hmax = -0.3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(10)
hold on; 
grid off;

 xlabel( '','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$(F-measure)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

%   x = [1,2,3,4,5,6];
%   y = [mean_face,mean_face2,mean_vertex,mean_sym,mean_selective_sym,mean_faceF]; 
%yneg = [min_face-mean_face,min_face2-mean_face2,min_vertex-mean_vertex,min_sym-mean_sym,min_selective_sym-mean_selective_sym,min_faceF-mean_faceF];
%ypos = [max_face-mean_face,max_face2-mean_face2,max_vertex-mean_vertex,max_sym-mean_sym,max_selective_sym-mean_selective_sym,max_faceF-mean_faceF];
%errorbar(x,y,yneg,ypos,'o')


   x = [0];
   y = [mean_p0]; 
yneg = [ min_p0-mean_p0];
ypos = [ max_p0-mean_p0];
errorbar(x,y,yneg,ypos,'o','Color',[0,0.0,0],'MarkerSize',10,'MarkerEdgeColor',[0,0.0,0],'CapSize',18)


   x = [1];
   y = [mean_p11]; 
yneg = [ min_p11-mean_p11];
ypos = [ max_p11-mean_p11];
errorbar(x,y,yneg,ypos,'^','Color','m','MarkerSize',10,'MarkerEdgeColor','m','CapSize',18)

   x = [1];
   y = [mean_p1]; 
yneg = [ min_p1-mean_p1];
ypos = [ max_p1-mean_p1];
errorbar(x,y,yneg,ypos,'x','Color','b','MarkerSize',10,'MarkerEdgeColor','b','CapSize',18)

   x = [2];
   y = [mean_p2]; 
yneg = [ min_p2-mean_p2];
ypos = [ max_p2-mean_p2];
errorbar(x,y,yneg,ypos,'s','Color',[0.2 0.65 0.2],'MarkerSize',10,'MarkerEdgeColor',[0.2 0.65 0.2],'CapSize',18)

   x = [3];
   y = [mean_p10]; 
yneg = [ min_p10-mean_p10];
ypos = [ max_p10-mean_p10];
errorbar(x,y,yneg,ypos,'d','Color',[1 0.1 0.2],'LineWidth',0.5,'MarkerSize',10,'MarkerEdgeColor',[1 0.1 0.2],'CapSize',18)



%set(gca,'XTick',[])
%set(gca,'XTickLabel',{})
%set(gca,'YTick',[0,0.5,1])
%set(gca,'YTickLabel',{'0','0.5','1'})
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)

grid on
axis([ -0.25, 5.25,  0, 4.5])

h = legend('Grid00','Grid01','Grid01(p=2.0)','Grid02','Grid10', ...
          'Location','southeast','Interpreter','latex'); 
%h = legend('face-neighbor','face2','vertex','sym','symF','faecF', ...
%          'Location','southeastoutside','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',13,'Interpreter','latex')

text(0.15, mean_p0,str_mean_p0,'FontSize',12)
text(1.15, mean_p1,str_mean_p1,'FontSize',12)
text(1.15, mean_p11,str_mean_p11,'FontSize',12)
text(2.15, mean_p2,str_mean_p2,'FontSize',12)
text(3.15, mean_p10,str_mean_p10,'FontSize',12)

%pbaspect([1 1 1])

grid on

name = 'view_f_measure_stats'

if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
%export_fig([name str_bmp],'-transparent','-append')
%export_fig([name str_png],'-transparent','-append')
%export_fig([name str_pdf],'-transparent','-append')
end;



==> F_measure_visc_fp_v2/figures/view_g_measure_stats.m <==
close('all')
clear

 pth = path;
 path(pth,'../../../export_fig-master')

 disble_export = 0;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% GET THE DATA in THE SOLUTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

p0  = load('../case_lsq_grid00/g_measure.data');
p1  = load('../case_lsq_grid011/g_measure.data');; %Not used
p11 = load('../case_lsq_grid011/g_measure.data');
p2  = load('../case_lsq_grid02/g_measure.data');
p10 = load('../case_lsq_grid10/g_measure.data');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0  = p0(1);
max_p0  = p0(3);
mean_p0 = p0(2);
str_mean_p0 = num2str(round(mean_p0,2))

min_p1  = p1(1);
max_p1  = p1(3);
mean_p1 = p1(2);
str_mean_p1 = num2str(round(mean_p1,2))

min_p11  = p11(1);
max_p11  = p11(3);
mean_p11 = p11(2);
str_mean_p11 = num2str(round(mean_p11,2))

min_p2  = p2(1);
max_p2  = p2(3);
mean_p2 = p2(2);
str_mean_p2 = num2str(round(mean_p2,2))

min_p10  = p10(1);
max_p10  = p10(3);
mean_p10 = p10(2);
str_mean_p10 = num2str(round(mean_p10,2))

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0 = log10(min_p0);
max_p0 = log10(max_p0);
mean_p0 = log10(mean_p0);

min_p1 = log10(min_p1);
max_p1 = log10(max_p1);
mean_p1 = log10(mean_p1);

min_p111 = log10(min_p11);
max_p11 = log10(max_p11);
mean_p11 = log10(mean_p11);

min_p2 = log10(min_p2);
max_p2 = log10(max_p2);
mean_p2 = log10(mean_p2);

min_p10 = log10(min_p10);
max_p10 = log10(max_p10);
mean_p10 = log10(mean_p10);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_MarkerSize = 12;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 10;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 15;
  ylabel_FontSize = 15;
  XTicklabel_FontSize = 18;
  YTicklabel_FontSize = 18;
  Legend_Fontsize = 18;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


hmin = -1.8;
hmax = -0.3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(10)
hold on; 
grid off;

 xlabel( '','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$(G-measure)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

%   x = [1,2,3,4,5,6];
%   y = [mean_face,mean_face2,mean_vertex,mean_sym,mean_selective_sym,mean_faceF]; 
%yneg = [min_face-mean_face,min_face2-mean_face2,min_vertex-mean_vertex,min_sym-mean_sym,min_selective_sym-mean_selective_sym,min_faceF-mean_faceF];
%ypos = [max_face-mean_face,max_face2-mean_face2,max_vertex-mean_vertex,max_sym-mean_sym,max_selective_sym-mean_selective_sym,max_faceF-mean_faceF];
%errorbar(x,y,yneg,ypos,'o')


   x = [0];
   y = [mean_p0]; 
yneg = [ min_p0-mean_p0];
ypos = [ max_p0-mean_p0];
errorbar(x,y,yneg,ypos,'o','Color',[0,0.0,0],'MarkerSize',10,'MarkerEdgeColor',[0,0.0,0],'CapSize',18)

   x = [1];
   y = [mean_p11]; 
yneg = [ min_p11-mean_p11];
ypos = [ max_p11-mean_p11];
errorbar(x,y,yneg,ypos,'x','Color','b','MarkerSize',10,'MarkerEdgeColor','b','CapSize',18)

   x = [2];
   y = [mean_p2]; 
yneg = [ min_p2-mean_p2];
ypos = [ max_p2-mean_p2];
errorbar(x,y,yneg,ypos,'s','Color',[0.2 0.65 0.2],'MarkerSize',10,'MarkerEdgeColor',[0.2 0.65 0.2],'CapSize',18)

   x = [3];
   y = [mean_p10]; 
yneg = [ min_p10-mean_p10];
ypos = [ max_p10-mean_p10];
errorbar(x,y,yneg,ypos,'d','Color',[1 0.1 0.2],'LineWidth',0.5,'MarkerSize',10,'MarkerEdgeColor',[1 0.1 0.2],'CapSize',18)



%set(gca,'XTick',[])
%set(gca,'XTickLabel',{})
%set(gca,'YTick',[0,0.5,1])
%set(gca,'YTickLabel',{'0','0.5','1'})
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)

grid on
axis([ -0.25, 5.25,  -3, 3.5])

h = legend('Grid00','Grid01','Grid02','Grid10', ...
          'Location','southeast','Interpreter','latex'); 
%h = legend('face-neighbor','face2','vertex','sym','symF','faecF', ...
%          'Location','southeastoutside','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',13,'Interpreter','latex')

text(0.15, mean_p0,str_mean_p0,'FontSize',12)
%text(1.15, mean_p1,str_mean_p1,'FontSize',12)
text(1.15, mean_p11,str_mean_p11,'FontSize',12)
text(2.15, mean_p2,str_mean_p2,'FontSize',12)
text(3.15, mean_p10,str_mean_p10,'FontSize',12)
%pbaspect([1 1 1])

grid on

name = 'view_g_measure_stats'

if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
%export_fig([name str_bmp],'-transparent','-append')
%export_fig([name str_png],'-transparent','-append')
%export_fig([name str_pdf],'-transparent','-append')
end;



==> F_measure_visc_fp_v2/figures/view_g_measure_stats_old.m <==
close('all')
clear

 pth = path;
 path(pth,'../../../export_fig-master')

 disble_export = 0;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% GET THE DATA in THE SOLUTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

p0  = load('../case_lsq_grid00/g_measure.data');
p1  = load('../case_lsq_grid01/g_measure.data');
p11 = load('../case_lsq_grid011/g_measure.data');
p2  = load('../case_lsq_grid02/g_measure.data');
p10 = load('../case_lsq_grid10/g_measure.data');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0  = p0(1);
max_p0  = p0(3);
mean_p0 = p0(2);
str_mean_p0 = num2str(round(mean_p0,2))

min_p1  = p1(1);
max_p1  = p1(3);
mean_p1 = p1(2);
str_mean_p1 = num2str(round(mean_p1,2))

min_p11  = p11(1);
max_p11  = p11(3);
mean_p11 = p11(2);
str_mean_p11 = num2str(round(mean_p11,2))

min_p2  = p2(1);
max_p2  = p2(3);
mean_p2 = p2(2);
str_mean_p2 = num2str(round(mean_p2,2))

min_p10  = p10(1);
max_p10  = p10(3);
mean_p10 = p10(2);
str_mean_p10 = num2str(round(mean_p10,2))

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0 = log10(min_p0);
max_p0 = log10(max_p0);
mean_p0 = log10(mean_p0);

min_p1 = log10(min_p1);
max_p1 = log10(max_p1);
mean_p1 = log10(mean_p1);

min_p111 = log10(min_p11);
max_p11 = log10(max_p11);
mean_p11 = log10(mean_p11);

min_p2 = log10(min_p2);
max_p2 = log10(max_p2);
mean_p2 = log10(mean_p2);

min_p10 = log10(min_p10);
max_p10 = log10(max_p10);
mean_p10 = log10(mean_p10);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_MarkerSize = 12;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 10;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 15;
  ylabel_FontSize = 15;
  XTicklabel_FontSize = 18;
  YTicklabel_FontSize = 18;
  Legend_Fontsize = 18;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


hmin = -1.8;
hmax = -0.3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(10)
hold on; 
grid off;

 xlabel( '','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$(G-measure)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

%   x = [1,2,3,4,5,6];
%   y = [mean_face,mean_face2,mean_vertex,mean_sym,mean_selective_sym,mean_faceF]; 
%yneg = [min_face-mean_face,min_face2-mean_face2,min_vertex-mean_vertex,min_sym-mean_sym,min_selective_sym-mean_selective_sym,min_faceF-mean_faceF];
%ypos = [max_face-mean_face,max_face2-mean_face2,max_vertex-mean_vertex,max_sym-mean_sym,max_selective_sym-mean_selective_sym,max_faceF-mean_faceF];
%errorbar(x,y,yneg,ypos,'o')


   x = [0];
   y = [mean_p0]; 
yneg = [ min_p0-mean_p0];
ypos = [ max_p0-mean_p0];
errorbar(x,y,yneg,ypos,'o','Color',[0,0.0,0],'MarkerSize',10,'MarkerEdgeColor',[0,0.0,0],'CapSize',18)


   x = [1];
   y = [mean_p11]; 
yneg = [ min_p11-mean_p11];
ypos = [ max_p11-mean_p11];
errorbar(x,y,yneg,ypos,'^','Color','m','MarkerSize',10,'MarkerEdgeColor','m','CapSize',18)

   x = [1];
   y = [mean_p1]; 
yneg = [ min_p1-mean_p1];
ypos = [ max_p1-mean_p1];
errorbar(x,y,yneg,ypos,'x','Color','b','MarkerSize',10,'MarkerEdgeColor','b','CapSize',18)

   x = [2];
   y = [mean_p2]; 
yneg = [ min_p2-mean_p2];
ypos = [ max_p2-mean_p2];
errorbar(x,y,yneg,ypos,'s','Color',[0.2 0.65 0.2],'MarkerSize',10,'MarkerEdgeColor',[0.2 0.65 0.2],'CapSize',18)

   x = [3];
   y = [mean_p10]; 
yneg = [ min_p10-mean_p10];
ypos = [ max_p10-mean_p10];
errorbar(x,y,yneg,ypos,'d','Color',[1 0.1 0.2],'LineWidth',0.5,'MarkerSize',10,'MarkerEdgeColor',[1 0.1 0.2],'CapSize',18)



%set(gca,'XTick',[])
%set(gca,'XTickLabel',{})
%set(gca,'YTick',[0,0.5,1])
%set(gca,'YTickLabel',{'0','0.5','1'})
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)

grid on
axis([ -0.25, 5.25,  -2, 3.5])

h = legend('Grid00','Grid01','Grid01(p=2.0)','Grid02','Grid10', ...
          'Location','southeast','Interpreter','latex'); 
%h = legend('face-neighbor','face2','vertex','sym','symF','faecF', ...
%          'Location','southeastoutside','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',13,'Interpreter','latex')

text(0.15, mean_p0,str_mean_p0,'FontSize',12)
text(1.15, mean_p1,str_mean_p1,'FontSize',12)
text(1.15, mean_p11,str_mean_p11,'FontSize',12)
text(2.15, mean_p2,str_mean_p2,'FontSize',12)
text(3.15, mean_p10,str_mean_p10,'FontSize',12)
%pbaspect([1 1 1])

grid on

name = 'view_g_measure_stats'

if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
%export_fig([name str_bmp],'-transparent','-append')
%export_fig([name str_png],'-transparent','-append')
%export_fig([name str_pdf],'-transparent','-append')
end;



==> F_measure_visc_mms/figures/Obsolete/new_view_err.m <==
close('all')
clear

 pth = path;
 path(pth,'../../export_fig-master')
 
 disble_export = 0;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% GET THE DATA in THE SOLUTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

de_centroid = load('../de_case_lsq/de_test.data');
te_centroid = load('../te_case_lsq/te_test.data');

de_centroid_adjusted = load('../de_case_lsq_adjusted_centroid/de_test.data');
te_centroid_adjusted = load('../te_case_lsq_adjusted_centroid/te_test.data');

de_centroid_adjusted2 = load('../de_case_lsq_adjusted_centroid2/de_test.data');
te_centroid_adjusted2 = load('../te_case_lsq_adjusted_centroid2/te_test.data');


de_centroid_adjusted10 = load('../de_case_lsq_adjusted_centroid10/de_test.data');
te_centroid_adjusted10 = load('../te_case_lsq_adjusted_centroid10/te_test.data');


ggg = de_centroid;
%%%%%%%%%%%%%%%%%%%%%
temp = size(ggg(:,1));
  ng = temp(1);

%% Results will be shown for grids (g1,gn).
g1 =  1;
gn = ng;

format long e

heff      = ggg(:,2);

hmin = min(heff);
hmax = min(heff);

L1r = 3;
L1u = 4;
L1v = 5;
L1p = 6;

L1r_te = 7;
L1u_te = 8;
L1v_te = 9;
L1p_te =10;

L1rx = 11;
L1ux = 12;
L1vx = 13;
L1px = 14;

L1ry = 15;
L1uy = 16;
L1vy = 17;
L1py = 18;

heff  = log10(heff) ;
%heff  = log10(hmin_temp) ;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 16;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 18;
  ylabel_FontSize = 18;
  XTicklabel_FontSize = 17;
  YTicklabel_FontSize = 17;
  Legend_Fontsize = 16;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


hmin = -4.5;
hmax = -2.25;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(1)
hold on; 
grid off;

hold on

ivar = L1p;

plot(heff(g1:gn),log10(de_centroid(           g1:gn, ivar)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14)
plot(heff(g1:gn),log10(de_centroid_adjusted(  g1:gn, ivar)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',16)
plot(heff(g1:gn),log10(de_centroid_adjusted2(  g1:gn, ivar)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',16)
plot(heff(g1:gn),log10(de_centroid_adjusted10(  g1:gn, ivar)),'gs-','Color',[0.2 0.7 0.2],'MarkerEdgeColor',...
                                                      [0.2 0.7 0.2],'LineWidth',Plot_LineWidth,'MarkerSize',12)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
ymax = 0.0;
xslope=[hmin, hmax];

ymin = - 1*( xslope(2) - xslope(1) )+ ymax; % 1st-order slope
     yslope=[ymin, ymax];
%plot(xslope, yslope,'k-.','LineWidth',3.0)

ymax = -0.5;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

%ymin = -3*( xslope(2) - xslope(1) )+ ymax+0.9; % 3rd-order slope
%     yslope=[ymin, ymax];
%plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)
%axis('equal')


h = legend('$p=0$','$p=1$','$p=2$','$p=10$',...
            'Slope 2','Location','southeast','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of DE)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

axis([-3.45, -2.4, -3.2 -1.0])  % L1
%pbaspect([1 1 1])



  name = 'new_de'
%set(gcf,'paperpositionmode','auto')
%print('-depsc2','-loose','-noui','-f2',[name str_eps])
%print('-djpeg','-loose','-noui','-f2',[name str_jpg])
%saveas(figure(1),[name, str_m],'m')



if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
end;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

stop

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

hold on; 

ivar = L1px;

plot(heff(g1:gn),log10(de_centroid(           g1:gn, ivar)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14)
plot(heff(g1:gn),log10(de_centroid_adjusted(  g1:gn, ivar)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',16)
plot(heff(g1:gn),log10(de_centroid_adjusted2(  g1:gn, ivar)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',16)
plot(heff(g1:gn),log10(de_centroid_adjusted10(  g1:gn, ivar)),'gs-','Color',[0.2 0.7 0.2],'MarkerEdgeColor',...
                                                      [0.2 0.7 0.2],'LineWidth',Plot_LineWidth,'MarkerSize',12)



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
ymax = 0.5;
xslope=[hmin, hmax];

ymin = - 1*( xslope(2) - xslope(1) )+ ymax; % 1st-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-.','LineWidth',3.0)

ymax = 0.0;
ymin = - 1*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
%plot(xslope, yslope,'k-.','LineWidth',3.0)

%ymin = -3*( xslope(2) - xslope(1) )+ ymax+0.9; % 3rd-order slope
%     yslope=[ymin, ymax];
%plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)
%axis('equal')


h = legend('$p=0$','$p=1$','$p=2$','$p=10$',...
            'Slope 1','Location','southeast','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ error norm of $x$-derivative)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

axis([-3.75, -2.5, -1.5, 0.1])  % L1
%axis([hmin, hmax, -1.5, 0.0])  % L1
%pbaspect([1 1 1])


  name = 'new_gradx'
%set(gcf,'paperpositionmode','auto')
%print('-depsc2','-loose','-noui','-f2',[name str_eps])
%print('-djpeg','-loose','-noui','-f2',[name str_jpg])
%saveas(figure(1),[name, str_m],'m')



if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
end;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(3)
hold on; 
grid off;
hold on; 

ivar = L1py;

plot(heff(g1:gn),log10(de_centroid(           g1:gn, ivar)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',14)
plot(heff(g1:gn),log10(de_centroid_adjusted(  g1:gn, ivar)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',16)
plot(heff(g1:gn),log10(de_centroid_adjusted2(  g1:gn, ivar)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',16)
plot(heff(g1:gn),log10(de_centroid_adjusted10(  g1:gn, ivar)),'gs-','Color',[0.2 0.7 0.2],'MarkerEdgeColor',...
                                                      [0.2 0.7 0.2],'LineWidth',Plot_LineWidth,'MarkerSize',12)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
ymax = 2.4;
xslope=[hmin, hmax];

ymin = - 1*( xslope(2) - xslope(1) )+ ymax; % 1st-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-.','LineWidth',3.0)

ymax = 0.0;
ymin = - 1*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
%plot(xslope, yslope,'k-.','LineWidth',3.0)

%ymin = -3*( xslope(2) - xslope(1) )+ ymax+0.9; % 3rd-order slope
%     yslope=[ymin, ymax];
%plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)
%axis('equal')


h = legend('$p=0$','$p=1$','$p=2$','$p=10$',...
            'Slope 1','Location','southeast','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ error norm of $y$-derivatives)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

axis([-3.75, -2.5, 0.0, 2.8])  % L1
%axis([hmin, hmax, -1.5, 0.0])  % L1
%pbaspect([1 1 1])


  name = 'new_grady'
%set(gcf,'paperpositionmode','auto')
%print('-depsc2','-loose','-noui','-f2',[name str_eps])
%print('-djpeg','-loose','-noui','-f2',[name str_jpg])
%saveas(figure(1),[name, str_m],'m')



if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
end;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> F_measure_visc_mms/figures/Obsolete/pathdef.m <==
function p = pathdef
%PATHDEF Search path defaults.
%   PATHDEF returns a string that can be used as input to MATLABPATH
%   in order to set the path.

  
%   Copyright 1984-2007 The MathWorks, Inc.


% DO NOT MODIFY THIS FILE.  IT IS AN AUTOGENERATED FILE.  
% EDITING MAY CAUSE THE FILE TO BECOME UNREADABLE TO 
% THE PATHTOOL AND THE INSTALLER.

p = [...
%%% BEGIN ENTRIES %%%
     '/scratch/advdiff/results/case_cc_grad_test/figures/export_fig-master:', ...
     matlabroot,'/toolbox/matlab/datafun:', ...
     matlabroot,'/toolbox/matlab/ops:', ...
     matlabroot,'/toolbox/matlab/images:', ...
     matlabroot,'/toolbox/matlab/funfun:', ...
     matlabroot,'/toolbox/matlab/graph2d:', ...
     matlabroot,'/toolbox/matlab/graph3d:', ...
     matlabroot,'/toolbox/matlab/graphics:', ...
     matlabroot,'/toolbox/matlab/graphics/obsolete:', ...
     matlabroot,'/toolbox/matlab/plottools:', ...
     matlabroot,'/toolbox/matlab/scribe:', ...
     matlabroot,'/toolbox/matlab/scribe/obsolete:', ...
     matlabroot,'/toolbox/matlab/specgraph:', ...
     matlabroot,'/toolbox/matlab/uitools:', ...
     matlabroot,'/toolbox/matlab/uitools/obsolete:', ...
     matlabroot,'/toolbox/matlab/datatypes:', ...
     matlabroot,'/toolbox/matlab/elfun:', ...
     matlabroot,'/toolbox/matlab/testframework/parallel:', ...
     matlabroot,'/toolbox/local:', ...
     matlabroot,'/toolbox/matlab/icons:', ...
     matlabroot,'/toolbox/matlab/hardware/stubs:', ...
     matlabroot,'/toolbox/matlab/verctrl:', ...
     matlabroot,'/toolbox/matlab/datamanager:', ...
     matlabroot,'/toolbox/matlab/lang:', ...
     matlabroot,'/toolbox/matlab/datastoreio:', ...
     matlabroot,'/toolbox/matlab/mapreduceio:', ...
     matlabroot,'/toolbox/matlab/guide:', ...
     matlabroot,'/toolbox/matlab/sparfun:', ...
     matlabroot,'/toolbox/matlab/timefun:', ...
     matlabroot,'/toolbox/matlab/elmat:', ...
     matlabroot,'/toolbox/matlab/demos:', ...
     matlabroot,'/toolbox/matlab/general:', ...
     matlabroot,'/toolbox/matlab/iofun:', ...
     matlabroot,'/toolbox/matlab/depfun:', ...
     matlabroot,'/toolbox/matlab/codetools:', ...
     matlabroot,'/toolbox/matlab/addons:', ...
     matlabroot,'/toolbox/matlab/addons/cef:', ...
     matlabroot,'/toolbox/matlab/addons/fallbackmanager:', ...
     matlabroot,'/toolbox/matlab/winfun:', ...
     matlabroot,'/toolbox/matlab/winfun/NET:', ...
     matlabroot,'/toolbox/matlab/testframework:', ...
     matlabroot,'/toolbox/matlab/testframework/obsolete:', ...
     matlabroot,'/toolbox/matlab/polyfun:', ...
     matlabroot,'/toolbox/matlab/specfun:', ...
     matlabroot,'/toolbox/matlab/optimfun:', ...
     matlabroot,'/toolbox/matlab/randfun:', ...
     matlabroot,'/toolbox/matlab/helptools:', ...
     matlabroot,'/toolbox/matlab/strfun:', ...
     matlabroot,'/toolbox/matlab/matfun:', ...
     matlabroot,'/toolbox/matlab/graphfun:', ...
     matlabroot,'/toolbox/simulink/simdemos/industrial:', ...
     matlabroot,'/toolbox/coder/objectives:', ...
     matlabroot,'/toolbox/simulink/simdemos/dataclasses:', ...
     matlabroot,'/toolbox/simulink/simdemos:', ...
     matlabroot,'/toolbox/simulink/simdemos/automotive/fuelsys:', ...
     matlabroot,'/toolbox/simulink/simulink/modeladvisor:', ...
     matlabroot,'/toolbox/simulink/simulink/modeladvisor/fixpt:', ...
     matlabroot,'/toolbox/simulink/blocks/library:', ...
     matlabroot,'/toolbox/simulink/blocks/library/simulinkcoder:', ...
     matlabroot,'/toolbox/simulink/blocks/obsolete:', ...
     matlabroot,'/toolbox/simulink/simdemos/simgeneral:', ...
     matlabroot,'/toolbox/simulink/simulink/frameedit:', ...
     matlabroot,'/toolbox/simulink/sldependency:', ...
     matlabroot,'/toolbox/rtw/targets/AUTOSAR/AUTOSAR/dataclasses:', ...
     matlabroot,'/toolbox/rtw/targets/AUTOSAR/AUTOSAR:', ...
     matlabroot,'/toolbox/rtw/accel:', ...
     matlabroot,'/toolbox/coder/simulinkcoder_core:', ...
     matlabroot,'/toolbox/simulink/simdemos/simfeatures:', ...
     matlabroot,'/toolbox/simulink/simdemos/simfeatures/modelreference:', ...
     matlabroot,'/toolbox/simulink/simdemos/simfeatures/datadictionary:', ...
     matlabroot,'/toolbox/simulink/components:', ...
     matlabroot,'/toolbox/simulink/dee:', ...
     matlabroot,'/toolbox/simulink/hmi:', ...
     matlabroot,'/toolbox/simulink/simdemos/automotive/powerwindow:', ...
     matlabroot,'/toolbox/coder/advisor:', ...
     matlabroot,'/toolbox/simulink/sysarch/sysarch:', ...
     matlabroot,'/toolbox/simulink/sdi:', ...
     matlabroot,'/toolbox/simulink/simdemos/aerospace:', ...
     matlabroot,'/toolbox/simulink/simulink/core_templates:', ...
     matlabroot,'/toolbox/rtw/targets/asap2/asap2/dataclasses:', ...
     matlabroot,'/toolbox/rtw/targets/asap2/asap2:', ...
     matlabroot,'/toolbox/rtw/targets/asap2/asap2/user:', ...
     matlabroot,'/toolbox/rtw/targets/common/can/blocks/dataclasses:', ...
     matlabroot,'/toolbox/rtw/targets/common/can/blocks:', ...
     matlabroot,'/toolbox/rtw/targets/common/can/blocks/tlc_c:', ...
     matlabroot,'/toolbox/rtw/targets/common/tgtcommon:', ...
     matlabroot,'/toolbox/coder/simulinkcoder/cgv/API:', ...
     matlabroot,'/toolbox/rtw/rtw/misra:', ...
     matlabroot,'/toolbox/coder/simulinkcoder:', ...
     matlabroot,'/toolbox/coder/simulinkcoder/templates:', ...
     matlabroot,'/toolbox/coder/simulinkcoder/targets:', ...
     matlabroot,'/toolbox/rtw/targets/pil:', ...
     matlabroot,'/toolbox/rtw/rtwdemos:', ...
     matlabroot,'/toolbox/rtw/rtwdemos/rsimdemos:', ...
     matlabroot,'/toolbox/simulink/blocks:', ...
     matlabroot,'/toolbox/simulink/simulink/dataclasses:', ...
     matlabroot,'/toolbox/simulink/simulink:', ...
     matlabroot,'/toolbox/simulink/simulink/MPlayIO:', ...
     matlabroot,'/toolbox/simulink/simulink/dataobjectwizard:', ...
     matlabroot,'/toolbox/simulink/simulink/slresolve:', ...
     matlabroot,'/toolbox/simulinktest/core/simharness/simharness:', ...
     matlabroot,'/toolbox/simulink/simdemos/automotive:', ...
     matlabroot,'/toolbox/stateflow/stateflow:', ...
     matlabroot,'/toolbox/stateflow/coder:', ...
     matlabroot,'/toolbox/stateflow/sftemplates:', ...
     matlabroot,'/toolbox/stateflow/sfdemos:', ...
     matlabroot,'/toolbox/shared/sl_async_streaming:', ...
     matlabroot,'/toolbox/javabuilder/javabuilder:', ...
     matlabroot,'/toolbox/rptgenext/slxmlcomp:', ...
     matlabroot,'/toolbox/shared/testmeaslib/graphics:', ...
     matlabroot,'/toolbox/rtw/targets/ecoder/ecoderdemos/dataclasses:', ...
     matlabroot,'/toolbox/rtw/targets/ecoder/ecoderdemos:', ...
     matlabroot,'/toolbox/simulink/simulink/upgradeadvisor:', ...
     matlabroot,'/toolbox/physmod/sm/docexamples:', ...
     matlabroot,'/toolbox/shared/slvnv:', ...
     matlabroot,'/toolbox/slvnv/slvnv:', ...
     matlabroot,'/toolbox/physmod/simscape/foundation/simscape:', ...
     matlabroot,'/toolbox/simrf/simrfV2demos:', ...
     matlabroot,'/toolbox/physmod/simscape/engine/core/m:', ...
     matlabroot,'/toolbox/compiler/java:', ...
     matlabroot,'/toolbox/idelink/extensions/eclipseide:', ...
     matlabroot,'/toolbox/idelink/extensions/eclipseide/mdlinfo:', ...
     matlabroot,'/toolbox/idelink/extensions/eclipseide/registry:', ...
     matlabroot,'/toolbox/idelink/extensions/eclipseide/tfl:', ...
     matlabroot,'/toolbox/idelink/extensions/ticcs:', ...
     matlabroot,'/toolbox/idelink/extensions/ticcs/ccsblks:', ...
     matlabroot,'/toolbox/idelink/extensions/ticcs/ccslinkblks:', ...
     matlabroot,'/toolbox/idelink/extensions/ticcs/ccslinkblks/rtdxsimblks:', ...
     matlabroot,'/toolbox/idelink/extensions/ticcs/mdlinfo:', ...
     matlabroot,'/toolbox/idelink/extensions/ticcs/tfl:', ...
     matlabroot,'/toolbox/idelink/extensions/ticcs/util:', ...
     matlabroot,'/toolbox/idelink/extensions/ticcs/rtw:', ...
     matlabroot,'/toolbox/idelink/extensions/ticcs/envChecker:', ...
     matlabroot,'/toolbox/idelink/foundation/pjtgenerator:', ...
     matlabroot,'/toolbox/idelink/foundation/pjtgenerator/rtw:', ...
     matlabroot,'/toolbox/idelink/foundation/pjtgenerator/tgtpref2:', ...
     matlabroot,'/toolbox/idelink/foundation/pjtgenerator/profiler:', ...
     matlabroot,'/toolbox/idelink/foundation/pjtgenerator/mdlinfo:', ...
     matlabroot,'/toolbox/idelink/foundation/pjtgenerator/blks:', ...
     matlabroot,'/toolbox/idelink/foundation/pjtgenerator/blks/masks:', ...
     matlabroot,'/toolbox/idelink/foundation/pjtgenerator/blks/tlc_c:', ...
     matlabroot,'/toolbox/shared/hadoopserializer:', ...
     matlabroot,'/toolbox/slreportgen/webview:', ...
     matlabroot,'/toolbox/matlab/toolboxmanagement:', ...
     matlabroot,'/toolbox/matlab/networklib:', ...
     matlabroot,'/toolbox/shared/dsp/hdl:', ...
     matlabroot,'/toolbox/pde/pdedemos:', ...
     matlabroot,'/toolbox/simulink/sta/scenarioconnector:', ...
     matlabroot,'/toolbox/simulink/sta/scenarioconnector/ui:', ...
     matlabroot,'/toolbox/simulink/sta/scenarioconnector/ui/toolstrip/modelsection:', ...
     matlabroot,'/toolbox/simulink/sta/editor/ui:', ...
     matlabroot,'/toolbox/simulink/sta/ui:', ...
     matlabroot,'/toolbox/simulink/sta/ui/comparisontool:', ...
     matlabroot,'/toolbox/simulink/sta/ui/mapping:', ...
     matlabroot,'/toolbox/simulink/sta/ui/mapping/callbacks:', ...
     matlabroot,'/toolbox/simulink/sta/ui/mapping/util:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip/open/streaming:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip/help:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip/open:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip/session:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip/report:', ...
     matlabroot,'/toolbox/images/imdemos:', ...
     matlabroot,'/toolbox/sldo/sldodemos:', ...
     matlabroot,'/toolbox/sldo/sldodemos/optim:', ...
     matlabroot,'/toolbox/sldo/sldodemos/estim:', ...
     matlabroot,'/toolbox/sldo/sldodemos/estim/docexamples/adaptive:', ...
     matlabroot,'/toolbox/sldo/sldodemos/estim/docexamples/lookuptable:', ...
     matlabroot,'/toolbox/shared/controllib/engine:', ...
     matlabroot,'/toolbox/shared/controllib/engine/numerics:', ...
     matlabroot,'/toolbox/shared/controllib/engine/options:', ...
     matlabroot,'/toolbox/shared/controllib/engine/optim:', ...
     matlabroot,'/toolbox/shared/controllib/engine/blocks:', ...
     matlabroot,'/toolbox/matlab/toolstrip:', ...
     matlabroot,'/toolbox/simulink/simulink/slproject/templates:', ...
     matlabroot,'/toolbox/ident/iddemos:', ...
     matlabroot,'/toolbox/ident/iddemos/examples:', ...
     matlabroot,'/toolbox/distcomp/pctdemos:', ...
     matlabroot,'/toolbox/shared/sl_web_widgets:', ...
     matlabroot,'/toolbox/simulink/fixedandfloat:', ...
     matlabroot,'/toolbox/simulink/fixedandfloat/obsolete:', ...
     matlabroot,'/toolbox/shared/eda/fil:', ...
     matlabroot,'/toolbox/shared/eda/fil/filmapi:', ...
     matlabroot,'/toolbox/vision/visiondemos:', ...
     matlabroot,'/toolbox/rptgen/xmlcomp/demos:', ...
     matlabroot,'/toolbox/nnet:', ...
     matlabroot,'/toolbox/nnet/nncontrol:', ...
     matlabroot,'/toolbox/nnet/nnet:', ...
     matlabroot,'/toolbox/nnet/nnet/nnadapt:', ...
     matlabroot,'/toolbox/nnet/nnet/nndatafun:', ...
     matlabroot,'/toolbox/nnet/nnet/nnderivative:', ...
     matlabroot,'/toolbox/nnet/nnet/nndistance:', ...
     matlabroot,'/toolbox/nnet/nnet/nndivision:', ...
     matlabroot,'/toolbox/nnet/nnet/nninitlayer:', ...
     matlabroot,'/toolbox/nnet/nnet/nninitnetwork:', ...
     matlabroot,'/toolbox/nnet/nnet/nninitweight:', ...
     matlabroot,'/toolbox/nnet/nnet/nnlearn:', ...
     matlabroot,'/toolbox/nnet/nnet/nnnetfun:', ...
     matlabroot,'/toolbox/nnet/nnet/nnnetinput:', ...
     matlabroot,'/toolbox/nnet/nnet/nnnetwork:', ...
     matlabroot,'/toolbox/nnet/nnet/nnperformance:', ...
     matlabroot,'/toolbox/nnet/nnet/nnplot:', ...
     matlabroot,'/toolbox/nnet/nnet/nnprocess:', ...
     matlabroot,'/toolbox/nnet/nnet/nnsearch:', ...
     matlabroot,'/toolbox/nnet/nnet/nntopology:', ...
     matlabroot,'/toolbox/nnet/nnet/nntrain:', ...
     matlabroot,'/toolbox/nnet/nnet/nntransfer:', ...
     matlabroot,'/toolbox/nnet/nnet/nnweight:', ...
     matlabroot,'/toolbox/nnet/nnguis:', ...
     matlabroot,'/toolbox/nnet/nnobsolete:', ...
     matlabroot,'/toolbox/nnet/nnutils:', ...
     matlabroot,'/toolbox/images/colorspaces:', ...
     matlabroot,'/toolbox/images/images:', ...
     matlabroot,'/toolbox/images/imdata:', ...
     matlabroot,'/toolbox/images/imuitools:', ...
     matlabroot,'/toolbox/images/iptformats:', ...
     matlabroot,'/toolbox/images/iptutils:', ...
     matlabroot,'/toolbox/shared/dsp/visionhdl/simulink/dsp:', ...
     matlabroot,'/toolbox/simulink/fixedandfloat/fxpdemos:', ...
     matlabroot,'/toolbox/physmod/sm/local/m:', ...
     matlabroot,'/toolbox/coder/emlcodermex:', ...
     matlabroot,'/toolbox/shared/system/simulink:', ...
     matlabroot,'/toolbox/coder/matlabcoder:', ...
     matlabroot,'/toolbox/coder/matlabcoder/templates:', ...
     matlabroot,'/help/toolbox/simrf/examples:', ...
     matlabroot,'/toolbox/shared/networklib:', ...
     matlabroot,'/toolbox/matlab/system:', ...
     matlabroot,'/toolbox/shared/system/coreblocks:', ...
     matlabroot,'/toolbox/shared/cxxfe_mi/cxxfe_mi:', ...
     matlabroot,'/toolbox/matlab/supportpackagemanagement:', ...
     matlabroot,'/help/toolbox/sldo/examples:', ...
     matlabroot,'/toolbox/fixedpoint/fixedpointtool:', ...
     matlabroot,'/toolbox/simulink/sta/sourceBlocks:', ...
     matlabroot,'/toolbox/aero/aero:', ...
     matlabroot,'/toolbox/simulink/sta/report:', ...
     matlabroot,'/toolbox/shared/hdlshared/hdlshared_gui:', ...
     matlabroot,'/toolbox/shared/dastudio:', ...
     matlabroot,'/toolbox/optim/optim:', ...
     matlabroot,'/toolbox/optim:', ...
     matlabroot,'/help/toolbox/slcontrol/examples:', ...
     matlabroot,'/toolbox/matlab/external/interfaces/python:', ...
     matlabroot,'/toolbox/fuzzy/fuzzy:', ...
     matlabroot,'/toolbox/fuzzy/fuzzyutil:', ...
     matlabroot,'/toolbox/sl3d/sl3ddemos:', ...
     matlabroot,'/toolbox/matlab/external/engines/python:', ...
     matlabroot,'/toolbox/slvnv/metrics:', ...
     matlabroot,'/toolbox/vision/vision:', ...
     matlabroot,'/toolbox/vision/visiondata:', ...
     matlabroot,'/toolbox/vision/visionutilities:', ...
     matlabroot,'/toolbox/vision/visionutilities/visioninit:', ...
     matlabroot,'/toolbox/vision/visionutilities/visionmex:', ...
     matlabroot,'/toolbox/shared/cgir_fe:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic5000/tic5000demos:', ...
     matlabroot,'/toolbox/stats/statsdemos:', ...
     matlabroot,'/toolbox/curvefit/curvefitdemos:', ...
     matlabroot,'/toolbox/slcontrol/slcontrol:', ...
     matlabroot,'/toolbox/slcontrol/slctrlguis:', ...
     matlabroot,'/toolbox/slcontrol/slctrlutil:', ...
     matlabroot,'/toolbox/slcontrol/slctrlobsolete:', ...
     matlabroot,'/toolbox/shared/eda/fpgabase:', ...
     matlabroot,'/toolbox/physmod/common/gl/mli/m:', ...
     matlabroot,'/toolbox/shared/testconsole:', ...
     matlabroot,'/toolbox/imaq/imaqblks/imaqblks:', ...
     matlabroot,'/toolbox/imaq/imaqblks/imaqmex:', ...
     matlabroot,'/toolbox/imaq/imaqblks/imaqmasks:', ...
     matlabroot,'/toolbox/shared/mlreportgen/ppt:', ...
     matlabroot,'/toolbox/shared/mlreportgen/ppt/ppt:', ...
     matlabroot,'/toolbox/shared/mlreportgen/ppt/ppt/help:', ...
     matlabroot,'/toolbox/fuzzy/fuzdemos:', ...
     matlabroot,'/toolbox/physmod/simscape/templates:', ...
     matlabroot,'/toolbox/map/mapdemos:', ...
     matlabroot,'/toolbox/simulink/simulink_data_dictionary/sldd:', ...
     matlabroot,'/toolbox/dsp/filterdesign:', ...
     matlabroot,'/toolbox/shared/system/sfun:', ...
     matlabroot,'/toolbox/shared/sl_messages:', ...
     matlabroot,'/toolbox/shared/simulation_data_repository:', ...
     matlabroot,'/toolbox/coder/wizard:', ...
     matlabroot,'/toolbox/shared/measure:', ...
     matlabroot,'/toolbox/coder/coverage:', ...
     matlabroot,'/toolbox/simulink/simulink/slproject/examples:', ...
     matlabroot,'/help/toolbox/vision/examples:', ...
     matlabroot,'/toolbox/physmod/mech/mechdemos:', ...
     matlabroot,'/toolbox/physmod/sm/ssci/m:', ...
     matlabroot,'/toolbox/realtime/realtime/hwconnection:', ...
     matlabroot,'/toolbox/coder/codegendemos:', ...
     matlabroot,'/toolbox/shared/sldv_sfcn/sldv_sfcn:', ...
     matlabroot,'/toolbox/dsp/dspdeployabledemos:', ...
     matlabroot,'/toolbox/target/extensions/processor/intelhost/tfl:', ...
     matlabroot,'/toolbox/target/extensions/operatingsystem/linux/blks:', ...
     matlabroot,'/toolbox/target/extensions/operatingsystem/linux/blks/masks:', ...
     matlabroot,'/toolbox/target/extensions/operatingsystem/linux/blks/mex:', ...
     matlabroot,'/toolbox/target/extensions/operatingsystem/linux/src:', ...
     matlabroot,'/toolbox/distcomp:', ...
     matlabroot,'/toolbox/distcomp/distcomp:', ...
     matlabroot,'/toolbox/distcomp/user:', ...
     matlabroot,'/toolbox/distcomp/mpi:', ...
     matlabroot,'/toolbox/distcomp/parallel:', ...
     matlabroot,'/toolbox/distcomp/parallel/util:', ...
     matlabroot,'/toolbox/distcomp/lang:', ...
     matlabroot,'/toolbox/distcomp/cluster:', ...
     matlabroot,'/toolbox/distcomp/gpu:', ...
     matlabroot,'/toolbox/distcomp/array:', ...
     matlabroot,'/toolbox/dsp/templates:', ...
     matlabroot,'/toolbox/shared/spcuilib:', ...
     matlabroot,'/toolbox/shared/coder/coder:', ...
     matlabroot,'/toolbox/map/map:', ...
     matlabroot,'/toolbox/map/mapgeodesy:', ...
     matlabroot,'/toolbox/map/mapdisp:', ...
     matlabroot,'/toolbox/map/mapformats:', ...
     matlabroot,'/toolbox/map/mapproj:', ...
     matlabroot,'/toolbox/map/mapdata:', ...
     matlabroot,'/toolbox/map/mapdata/sdts:', ...
     matlabroot,'/toolbox/rtw/rtw:', ...
     matlabroot,'/toolbox/coder/foundation:', ...
     matlabroot,'/toolbox/coder/foundation/build:', ...
     matlabroot,'/toolbox/coder/foundation/build/tools/registry:', ...
     matlabroot,'/toolbox/coder/foundation/tfl:', ...
     matlabroot,'/toolbox/coder/foundation/tfl/AUTOSAR/AUTOSAR4p0/IFX:', ...
     matlabroot,'/toolbox/coder/foundation/tfl/AUTOSAR/AUTOSAR4p0/IFL:', ...
     matlabroot,'/toolbox/coder/foundation/tfl/gui:', ...
     matlabroot,'/toolbox/coder/foundation/templates:', ...
     matlabroot,'/toolbox/shared/simtargets:', ...
     matlabroot,'/toolbox/idelink/idelinkdemos:', ...
     matlabroot,'/toolbox/idelink/extensions/ticcs/ccsdemos:', ...
     matlabroot,'/toolbox/idelink/extensions/ticcs/ccsdemos/util:', ...
     matlabroot,'/toolbox/symbolic/symbolicdemos:', ...
     matlabroot,'/toolbox/control/ctrldemos:', ...
     matlabroot,'/toolbox/shared/mlreportgen/dom:', ...
     matlabroot,'/toolbox/shared/mlreportgen/dom/dom:', ...
     matlabroot,'/toolbox/shared/mlreportgen/dom/dom/help:', ...
     matlabroot,'/toolbox/coder/embeddedcoder_templates:', ...
     matlabroot,'/toolbox/physmod/simrf/m:', ...
     matlabroot,'/toolbox/physmod/sm/sli/m:', ...
     matlabroot,'/toolbox/distcomp/mapreduce:', ...
     matlabroot,'/toolbox/compiler/compilerdemos:', ...
     matlabroot,'/toolbox/shared/comparisons:', ...
     matlabroot,'/toolbox/physmod/simscape/engine/mli/m:', ...
     matlabroot,'/toolbox/slvnv/simcoverage:', ...
     matlabroot,'/toolbox/coder/connectivity:', ...
     matlabroot,'/toolbox/rtw/targets/connectivity:', ...
     matlabroot,'/toolbox/physmod/sm/gui/m:', ...
     matlabroot,'/toolbox/fixpoint:', ...
     matlabroot,'/toolbox/fixpoint/fpca:', ...
     matlabroot,'/help/toolbox/dsp/examples:', ...
     matlabroot,'/toolbox/rptgen/xmlcomp:', ...
     matlabroot,'/toolbox/shared/polyspace:', ...
     matlabroot,'/toolbox/comm/commdemos:', ...
     matlabroot,'/toolbox/shared/system/coder:', ...
     matlabroot,'/toolbox/shared/sdi:', ...
     matlabroot,'/toolbox/coder/trace:', ...
     matlabroot,'/toolbox/physmod/common/dataservices/gui/m:', ...
     matlabroot,'/toolbox/shared/dsp/vision/matlab/utilities:', ...
     matlabroot,'/toolbox/shared/dsp/vision/simulink/utilities:', ...
     matlabroot,'/toolbox/shared/dsp/vision/matlab/utilities/mex:', ...
     matlabroot,'/toolbox/shared/dsp/vision/simulink/utilities/mex:', ...
     matlabroot,'/toolbox/shared/dsp/vision/matlab/utilities/init:', ...
     matlabroot,'/toolbox/shared/dsp/vision/matlab/vision:', ...
     matlabroot,'/toolbox/shared/dsp/vision/simulink/vision:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic5000:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic5000/blks:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic5000/blks/mex:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic5000/blks/masks:', ...
     matlabroot,'/toolbox/shared/simulink/sysarch/sysarch:', ...
     matlabroot,'/toolbox/slvnv/rmidemos:', ...
     matlabroot,'/toolbox/hdlcoder/hdllib/sl_lib:', ...
     matlabroot,'/toolbox/physmod/simscape/compiler/sli/m:', ...
     matlabroot,'/toolbox/imaq/imaq:', ...
     matlabroot,'/toolbox/matlab/toolbox_packaging:', ...
     matlabroot,'/toolbox/shared/m3i:', ...
     matlabroot,'/toolbox/physmod/common/foundation/mli/m:', ...
     matlabroot,'/toolbox/physmod/common/dataservices/sli/m:', ...
     matlabroot,'/toolbox/hdlcoder/slhdltemplates:', ...
     matlabroot,'/toolbox/signal/sigdemos:', ...
     matlabroot,'/toolbox/simulink/slmetrics:', ...
     matlabroot,'/toolbox/slvnv/do178b:', ...
     matlabroot,'/toolbox/shared/siglib:', ...
     matlabroot,'/toolbox/simevents/simevents:', ...
     matlabroot,'/toolbox/simevents/simevents/icons:', ...
     matlabroot,'/toolbox/shared/controllib/graphics:', ...
     matlabroot,'/toolbox/shared/controllib/graphics/utils:', ...
     matlabroot,'/toolbox/shared/controllib/graphics/plotoptions:', ...
     matlabroot,'/toolbox/shared/rptgen:', ...
     matlabroot,'/toolbox/slcontrol/slctrldemos:', ...
     matlabroot,'/toolbox/target:', ...
     matlabroot,'/toolbox/target/foundation:', ...
     matlabroot,'/toolbox/target/foundation/utils:', ...
     matlabroot,'/toolbox/target/foundation/utils/resource_config:', ...
     matlabroot,'/toolbox/target/foundation/blks:', ...
     matlabroot,'/toolbox/target/foundation/blks/mex:', ...
     matlabroot,'/toolbox/target/foundation/blks/masks:', ...
     matlabroot,'/toolbox/target/extensions/processor/shared:', ...
     matlabroot,'/toolbox/target/extensions/processor/shared/ti:', ...
     matlabroot,'/toolbox/target/extensions/processor/shared/ti/mdlinfo:', ...
     matlabroot,'/toolbox/target/extensions/processor/shared/ti/utils:', ...
     matlabroot,'/toolbox/target/extensions/processor/shared/ti/blks:', ...
     matlabroot,'/toolbox/target/extensions/processor/shared/ti/blks/mex:', ...
     matlabroot,'/toolbox/target/extensions/processor/shared/ti/blks/masks:', ...
     matlabroot,'/toolbox/shared/etargets/etargets:', ...
     matlabroot,'/toolbox/shared/etargets/etargets/demoutils:', ...
     matlabroot,'/toolbox/rptgenext/rptgenextdemos:', ...
     matlabroot,'/toolbox/rptgenext/rptgenextdemos/flutter_suppression:', ...
     matlabroot,'/toolbox/rptgenext/rptgenextdemos/sdd:', ...
     matlabroot,'/toolbox/sl3d/sl3d:', ...
     matlabroot,'/toolbox/shared/mldatx:', ...
     matlabroot,'/toolbox/rptgenext/rptgenext:', ...
     matlabroot,'/toolbox/physmod/simscape/simscapedemos:', ...
     matlabroot,'/toolbox/globaloptim:', ...
     matlabroot,'/toolbox/globaloptim/globaloptim:', ...
     matlabroot,'/toolbox/coder/profile:', ...
     matlabroot,'/toolbox/shared/maputils:', ...
     matlabroot,'/toolbox/shared/eda/edagraph:', ...
     matlabroot,'/toolbox/dsp/dsp:', ...
     matlabroot,'/toolbox/dsp/dsputilities:', ...
     matlabroot,'/toolbox/dsp/dsputilities/dspinit:', ...
     matlabroot,'/toolbox/dsp/dsputilities/dspmex:', ...
     matlabroot,'/toolbox/dsp/dsp/compiled:', ...
     matlabroot,'/toolbox/shared/rflib:', ...
     matlabroot,'/toolbox/coder/xrel:', ...
     matlabroot,'/toolbox/instrument/instrument:', ...
     matlabroot,'/toolbox/instrument/instrumentblks/instrumentblks:', ...
     matlabroot,'/toolbox/instrument/instrumentblks/instrumentmex:', ...
     matlabroot,'/toolbox/instrument/instrumentblks/instrumentmasks:', ...
     matlabroot,'/toolbox/physmod/sm/core/m:', ...
     matlabroot,'/toolbox/optim/optimdemos:', ...
     matlabroot,'/toolbox/shared/controllib/general:', ...
     matlabroot,'/toolbox/physmod/simscape/engine/sli/m:', ...
     matlabroot,'/help/toolbox/robust/examples:', ...
     matlabroot,'/toolbox/target/extensions/operatingsystem/windows/blks:', ...
     matlabroot,'/toolbox/target/extensions/operatingsystem/windows/blks/masks:', ...
     matlabroot,'/toolbox/target/extensions/operatingsystem/windows/blks/mex:', ...
     matlabroot,'/toolbox/shared/slreportgen/reportexplorer:', ...
     matlabroot,'/toolbox/shared/sigbldr:', ...
     matlabroot,'/toolbox/matlab/imagesci:', ...
     matlabroot,'/toolbox/coder/rtiostream:', ...
     matlabroot,'/toolbox/shared/can:', ...
     matlabroot,'/toolbox/shared/can/canblks:', ...
     matlabroot,'/toolbox/shared/can/canmasks:', ...
     matlabroot,'/toolbox/shared/can/canmex:', ...
     matlabroot,'/toolbox/shared/system/preferences:', ...
     matlabroot,'/toolbox/matlab/external/interfaces/webservices/wsdl:', ...
     matlabroot,'/toolbox/sldo/sldo:', ...
     matlabroot,'/toolbox/sldo/sldoguis:', ...
     matlabroot,'/toolbox/sldo/sloptim/sloptim:', ...
     matlabroot,'/toolbox/sldo/sloptim/sloptguis:', ...
     matlabroot,'/toolbox/sldo/sloptim/sloptobsolete:', ...
     matlabroot,'/toolbox/sldo/slestim/slestguis:', ...
     matlabroot,'/toolbox/sldo/slestim/slestim:', ...
     matlabroot,'/toolbox/sldo/slestim/slestmex:', ...
     matlabroot,'/toolbox/sldo/slestim/slestutil:', ...
     matlabroot,'/toolbox/shared/hwconnectinstaller:', ...
     matlabroot,'/toolbox/physmod/network_engine/network_engine:', ...
     matlabroot,'/toolbox/rptgen/rptgen:', ...
     matlabroot,'/help/toolbox/comm/examples:', ...
     matlabroot,'/toolbox/fixedpoint/fixedpointconverter:', ...
     matlabroot,'/toolbox/simulink/blocks/sb2sl:', ...
     matlabroot,'/toolbox/slrequirements:', ...
     matlabroot,'/toolbox/aero/astdemos:', ...
     matlabroot,'/toolbox/simulink/sltemplate:', ...
     matlabroot,'/toolbox/nnet/nndemos:', ...
     matlabroot,'/toolbox/nnet/nndemos/nndatasets:', ...
     matlabroot,'/toolbox/rf/rfdemos:', ...
     matlabroot,'/toolbox/shared/eda/board:', ...
     matlabroot,'/toolbox/simrf/simrf:', ...
     matlabroot,'/toolbox/simrf/simrfV2:', ...
     matlabroot,'/toolbox/simrf/simrfV2masks:', ...
     matlabroot,'/toolbox/physmod/sm/foundation/mech:', ...
     matlabroot,'/toolbox/shared/testmeaslib/general:', ...
     matlabroot,'/toolbox/shared/imageslib:', ...
     matlabroot,'/toolbox/physmod/simscape/library/m:', ...
     matlabroot,'/toolbox/simulink/sl_async_streaming:', ...
     matlabroot,'/toolbox/target/targetdemos:', ...
     matlabroot,'/toolbox/shared/mapgeodesy:', ...
     matlabroot,'/toolbox/fixedpoint/fixedpoint:', ...
     matlabroot,'/toolbox/pde:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic6000:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic6000/rtw:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic6000/tfl:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic6000/utils:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic6000/blks/sysobj_mex:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic6000/blks/mex:', ...
     matlabroot,'/toolbox/shared/sldv:', ...
     matlabroot,'/toolbox/shared/eda/fpgaautomation:', ...
     matlabroot,'/toolbox/shared/eda/fpgaautomation/obsolete:', ...
     matlabroot,'/toolbox/shared/dspblks/dspblks:', ...
     matlabroot,'/toolbox/shared/dspblks/dspmex:', ...
     matlabroot,'/toolbox/physmod/ne_sli/ne_sli:', ...
     matlabroot,'/toolbox/globaloptim/globaloptimdemos:', ...
     matlabroot,'/toolbox/matlab/connector/connector:', ...
     matlabroot,'/toolbox/physmod/pm_visimpl/pm_visimpl:', ...
     matlabroot,'/toolbox/wavelet/wavedemo:', ...
     matlabroot,'/toolbox/physmod/common/units/mli/m:', ...
     matlabroot,'/toolbox/ident/ident:', ...
     matlabroot,'/toolbox/ident/nlident:', ...
     matlabroot,'/toolbox/ident/idobsolete:', ...
     matlabroot,'/toolbox/ident/idguis:', ...
     matlabroot,'/toolbox/ident/idutils:', ...
     matlabroot,'/toolbox/ident/idrecursive:', ...
     matlabroot,'/toolbox/ident/idhelp:', ...
     matlabroot,'/toolbox/physmod/pm_sli/pm_sli:', ...
     matlabroot,'/toolbox/rptgen/rptgendemos:', ...
     matlabroot,'/toolbox/rptgen/rptgendemos/domapi:', ...
     matlabroot,'/toolbox/rptgen/rptgendemos/pptapi:', ...
     matlabroot,'/toolbox/simulink/simulink/iodata/ioformat:', ...
     matlabroot,'/toolbox/shared/simulink:', ...
     matlabroot,'/toolbox/shared/dastudio/seqdiagram:', ...
     matlabroot,'/toolbox/compiler/mlhadoop:', ...
     matlabroot,'/toolbox/aeroblks/aerodemos:', ...
     matlabroot,'/toolbox/aeroblks/aerodemos/texture:', ...
     matlabroot,'/toolbox/shared/filterdesignlib:', ...
     matlabroot,'/toolbox/hdlcoder/hdllib/ml_lib:', ...
     matlabroot,'/toolbox/compiler_sdk/java:', ...
     matlabroot,'/toolbox/matlab/spf/matlabhost:', ...
     matlabroot,'/toolbox/simevents/examples:', ...
     matlabroot,'/toolbox/physmod/gui/gfx/m:', ...
     matlabroot,'/toolbox/shared/configset:', ...
     matlabroot,'/toolbox/shared/hdlshared:', ...
     matlabroot,'/toolbox/physmod/sm/sm/m:', ...
     matlabroot,'/toolbox/database/database:', ...
     matlabroot,'/toolbox/database/vqb:', ...
     matlabroot,'/toolbox/coder/coder:', ...
     matlabroot,'/toolbox/rptgenext/rptgenextdemos/slxmlcomp:', ...
     matlabroot,'/toolbox/comm/comm:', ...
     matlabroot,'/toolbox/comm/commutilities/comminit:', ...
     matlabroot,'/toolbox/comm/commutilities/commmex:', ...
     matlabroot,'/toolbox/comm/commutilities:', ...
     matlabroot,'/toolbox/comm/commdeprecated:', ...
     matlabroot,'/toolbox/comm/comm/compiled:', ...
     matlabroot,'/toolbox/stats/mlearnapp:', ...
     matlabroot,'/toolbox/slvnv/iec61508:', ...
     matlabroot,'/toolbox/slvnv/simcovdemos:', ...
     matlabroot,'/toolbox/shared/statslib:', ...
     matlabroot,'/toolbox/shared/statslib/sensitivity:', ...
     matlabroot,'/toolbox/control/control:', ...
     matlabroot,'/toolbox/control/ctrlguis:', ...
     matlabroot,'/toolbox/control/ctrlobsolete:', ...
     matlabroot,'/toolbox/control/ctrlutil:', ...
     matlabroot,'/toolbox/shared/optimlib:', ...
     matlabroot,'/toolbox/physmod/common/external/library/m:', ...
     matlabroot,'/toolbox/rfblks/rfblksdemos:', ...
     matlabroot,'/toolbox/shared/glue:', ...
     matlabroot,'/toolbox/shared/glue/studio:', ...
     matlabroot,'/toolbox/shared/slcontrollib:', ...
     matlabroot,'/toolbox/physmod/simscape/compiler/mli/m:', ...
     matlabroot,'/toolbox/idelink/foundation:', ...
     matlabroot,'/toolbox/idelink/foundation/util:', ...
     matlabroot,'/toolbox/idelink/foundation/errorhandler:', ...
     matlabroot,'/toolbox/idelink/foundation/xmakefile:', ...
     matlabroot,'/toolbox/idelink/foundation/hookpoints:', ...
     matlabroot,'/toolbox/shared/dsp/dialog:', ...
     matlabroot,'/toolbox/matlab/addons_product:', ...
     matlabroot,'/toolbox/matlab/external/interfaces/webservices/restful:', ...
     matlabroot,'/toolbox/matlab/external/interfaces:', ...
     matlabroot,'/toolbox/matlab/external/interfaces/webservices:', ...
     matlabroot,'/toolbox/simrf/simrf_top:', ...
     matlabroot,'/toolbox/database/dbdemos:', ...
     matlabroot,'/toolbox/physmod/common/external/mli/m:', ...
     matlabroot,'/toolbox/physmod/common/dataservices/mli/m:', ...
     matlabroot,'/toolbox/shared/instrument:', ...
     matlabroot,'/toolbox/shared/eda/hdlparser:', ...
     matlabroot,'/toolbox/physmod/common/dataservices/core/m:', ...
     matlabroot,'/toolbox/simulink/compiled_model_interface:', ...
     matlabroot,'/toolbox/simulink/sta/derivedSignals:', ...
     matlabroot,'/toolbox/shared/pdelib:', ...
     matlabroot,'/toolbox/shared/testmeaslib/simulink:', ...
     matlabroot,'/toolbox/shared/codeinstrum/codeinstrum:', ...
     matlabroot,'/toolbox/matlab/spf/matlabservices:', ...
     matlabroot,'/toolbox/shared/reqmgt:', ...
     matlabroot,'/toolbox/shared/reqmgt/mmutils:', ...
     matlabroot,'/toolbox/slvnv/reqmgt:', ...
     matlabroot,'/toolbox/simulink/simulink/slproject:', ...
     matlabroot,'/toolbox/simulink/simulink/slproject/menu:', ...
     matlabroot,'/toolbox/simulink/simulink/iodata/iomap:', ...
     matlabroot,'/toolbox/simulink/simulink/performance:', ...
     matlabroot,'/toolbox/simulink/simulink/performance/performancea:', ...
     matlabroot,'/toolbox/shared/slci/slci:', ...
     matlabroot,'/toolbox/robust/rctdemos:', ...
     matlabroot,'/toolbox/shared/dastudio/dpvu/dpvu:', ...
     matlabroot,'/toolbox/shared/dastudio/dpvu/dpvu/metamodel:', ...
     matlabroot,'/toolbox/shared/dastudio/dpvu/dpvu/actions:', ...
     matlabroot,'/toolbox/coder/codedescriptor_core:', ...
     matlabroot,'/toolbox/rfblks/rfblks:', ...
     matlabroot,'/toolbox/rfblks/rfblksmasks:', ...
     matlabroot,'/toolbox/rfblks/rfblksmex:', ...
     matlabroot,'/toolbox/matlab/uitools/uicomponents/components:', ...
     matlabroot,'/toolbox/instrument/instrumentdemos:', ...
     matlabroot,'/toolbox/compiler_sdk:', ...
     matlabroot,'/toolbox/matlab/webcam:', ...
     matlabroot,'/toolbox/physmod/equation_language/equation_language:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic2000:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic2000/rtw:', ...
     matlabroot,'/toolbox/target/extensions/processor/tic2000/utils:', ...
     matlabroot,'/toolbox/slvnv/styleguide:', ...
     matlabroot,'/toolbox/matlab/configtools:', ...
     matlabroot,'/toolbox/matlab/external/engines/engine_api:', ...
     matlabroot,'/toolbox/shared/controllib/requirements:', ...
     matlabroot,'/toolbox/physmod/mech/mech:', ...
     matlabroot,'/toolbox/physmod/mech/importer:', ...
     matlabroot,'/toolbox/shared/advisor:', ...
     matlabroot,'/toolbox/slvnv/slvnvdemos:', ...
     matlabroot,'/toolbox/shared/multimedia:', ...
     matlabroot,'/toolbox/geoweb/geoweb:', ...
     matlabroot,'/toolbox/physmod/sm/templates:', ...
     matlabroot,'/toolbox/comm/templates:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/images:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/wing_landing_gear:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/wing_landing_gear/images:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/cart_double_pendulum:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/cart_double_pendulum/images:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/stewart_platform:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/stewart_platform/images:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/double_crank_aiming:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/double_crank_aiming/images:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/bread_slicer:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/bread_slicer/images:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/import/stewart_platform:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/import/four_bar:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/radial_engine:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/radial_engine/images:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/double_wishbone_suspension:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/double_wishbone_suspension/images:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/import/robot:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/cardan_gear:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/cardan_gear/images:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/windshield_wiper:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/windshield_wiper/images:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/backhoe:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/robotic_wrist:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/carousel:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/welding_robot:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/import/robot_stepfiles:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/potters_wheel:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/linear_actuator:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/pto_shaft:', ...
     matlabroot,'/toolbox/physmod/sm/smdemos/cam_flapping_wing:', ...
     matlabroot,'/toolbox/rtw/targets/ecoder:', ...
     matlabroot,'/toolbox/rtw/targets/mpt:', ...
     matlabroot,'/toolbox/rtw/targets/mpt/mpt:', ...
     matlabroot,'/toolbox/rtw/targets/mpt/user_specific:', ...
     matlabroot,'/toolbox/coder/embeddedcoder:', ...
     matlabroot,'/toolbox/matlab/cefclient:', ...
     matlabroot,'/toolbox/imaq/imaqdemos:', ...
     matlabroot,'/toolbox/shared/hwconnectinstaller/common:', ...
     matlabroot,'/toolbox/physmod/common/gl/sli/m:', ...
     matlabroot,'/toolbox/bioinfo/bioinfodata:', ...
     matlabroot,'/toolbox/wavelet/wavelet:', ...
     matlabroot,'/toolbox/wavelet/wmultisig1d:', ...
     matlabroot,'/toolbox/wavelet/compression:', ...
     matlabroot,'/toolbox/dsp/dspdemos:', ...
     matlabroot,'/toolbox/physmod/simscape/simscape/m:', ...
     matlabroot,'/toolbox/matlab/timeseries:', ...
     matlabroot,'/toolbox/matlab/hds:', ...
     matlabroot,'/toolbox/eml/eml:', ...
     matlabroot,'/toolbox/matlab/audiovideo:', ...
     matlabroot,'/toolbox/shared/curvefitlib:', ...
     matlabroot,'/toolbox/target/codertarget:', ...
     matlabroot,'/toolbox/target/codertarget/rtw:', ...
     matlabroot,'/toolbox/target/codertarget/matlabcoder:', ...
     matlabroot,'/toolbox/fixedpoint/fidemos:', ...
     matlabroot,'/toolbox/signal/signal:', ...
     matlabroot,'/toolbox/signal/sigtools:', ...
     matlabroot,'/toolbox/signal/sptoolgui:', ...
     matlabroot,'/toolbox/curvefit/curvefit:', ...
     matlabroot,'/toolbox/curvefit/splines:', ...
     matlabroot,'/toolbox/curvefit/cftoolgui:', ...
     matlabroot,'/toolbox/curvefit/sftoolgui:', ...
     matlabroot,'/toolbox/physmod/common/data/mli/m:', ...
     matlabroot,'/toolbox/shared/cgxe/cgxe:', ...
     matlabroot,'/toolbox/matlab/apps:', ...
     matlabroot,'/toolbox/physmod/simscape/advisor/m:', ...
     matlabroot,'/toolbox/comm/cdma2000:', ...
     matlabroot,'/toolbox/robust/robust:', ...
     matlabroot,'/toolbox/robust/rctlmi:', ...
     matlabroot,'/toolbox/robust/rctutil:', ...
     matlabroot,'/toolbox/robust/rctguis:', ...
     matlabroot,'/toolbox/robust/rctobsolete/robust:', ...
     matlabroot,'/toolbox/robust/rctobsolete/lmi:', ...
     matlabroot,'/toolbox/robust/rctobsolete/mutools/commands:', ...
     matlabroot,'/toolbox/robust/rctobsolete/mutools/subs:', ...
     matlabroot,'/toolbox/matlab/addons_zip:', ...
     matlabroot,'/toolbox/simulink/sta/repository:', ...
     matlabroot,'/toolbox/simulink/sta/repository/util:', ...
     matlabroot,'/toolbox/shared/asynciolib:', ...
     matlabroot,'/toolbox/shared/imaqlib:', ...
     matlabroot,'/toolbox/symbolic/symbolic:', ...
     matlabroot,'/toolbox/coder/float2fixed:', ...
     matlabroot,'/toolbox/coder/float2fixed/dmm_emlauthoring:', ...
     matlabroot,'/toolbox/aeroblks:', ...
     matlabroot,'/toolbox/aeroblks/aeroblks:', ...
     matlabroot,'/toolbox/aeroblks/aeroblksutilities:', ...
     matlabroot,'/help/toolbox/control/examples:', ...
     matlabroot,'/toolbox/javabuilder/javabuilderdemos:', ...
     matlabroot,'/toolbox/shared/dsp/simulink/dsp:', ...
     matlabroot,'/toolbox/sldv/sldv:', ...
     matlabroot,'/toolbox/realtime:', ...
     matlabroot,'/toolbox/realtime/realtime:', ...
     matlabroot,'/toolbox/realtime/realtime/rtw:', ...
     matlabroot,'/toolbox/shared/sl_coverage_configset:', ...
     matlabroot,'/toolbox/stats/stats:', ...
     matlabroot,'/toolbox/stats/classreg:', ...
     matlabroot,'/toolbox/stats/clustering:', ...
     matlabroot,'/toolbox/compiler:', ...
     matlabroot,'/toolbox/physmod/sm/import/m:', ...
     matlabroot,'/toolbox/rf/rf:', ...
     matlabroot,'/toolbox/rf/rfnetparamfiles:', ...
     matlabroot,'/toolbox/rf/rftool:', ...
     './export_fig-master:', ...
%%% END ENTRIES %%%
     ...
];

p = [userpath,p];


==> F_measure_visc_mms/figures/Obsolete/view_err.m <==
close('all')
clear

 pth = path;
 path(pth,'../../export_fig-master')
 
 disble_export = 0;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% GET THE DATA in THE SOLUTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

de_centroid = load('../de_case_lsq/de_test.data');
te_centroid = load('../te_case_lsq/te_test.data');

de_centroid_adjusted = load('../de_case_lsq_adjusted_centroid/de_test.data');
te_centroid_adjusted = load('../te_case_lsq_adjusted_centroid/te_test.data');

de_centroid_adjusted2 = load('../de_case_lsq_adjusted_centroid2/de_test.data');
te_centroid_adjusted2 = load('../te_case_lsq_adjusted_centroid2/te_test.data');


de_centroid_adjusted10 = load('../de_case_lsq_adjusted_centroid10/de_test.data');
te_centroid_adjusted10 = load('../te_case_lsq_adjusted_centroid10/te_test.data');


ggg = de_centroid;
%%%%%%%%%%%%%%%%%%%%%
temp = size(ggg(:,1));
  ng = temp(1);

%% Results will be shown for grids (g1,gn).
g1 =  1;
gn = ng;

format long e

heff      = ggg(:,2);

hmin = min(heff);
hmax = min(heff);

L1r = 3;
L1u = 4;
L1v = 5;
L1p = 6;

L1r_te = 7;
L1u_te = 8;
L1v_te = 9;
L1p_te =10;

L1rx = 11;
L1ux = 12;
L1vx = 13;
L1px = 14;

L1ry = 15;
L1uy = 16;
L1vy = 17;
L1py = 18;

heff  = log10(heff) ;
%heff  = log10(hmin_temp) ;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_LineWidth2  = 2.2;
  Plot_MarkerSize = 14;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 11;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 16;
  ylabel_FontSize = 16;
  XTicklabel_FontSize = 14;
  YTicklabel_FontSize = 14;
  Legend_Fontsize = 11;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


hmin = -4.5;
hmax = -2.25;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(1)
hold on; 
grid off;

subplot(1,2,1)
hold on

ivar = L1p_te;

plot(heff(g1:gn),log10(te_centroid(           g1:gn, ivar)),'ks--','LineWidth',Plot_LineWidth,'MarkerSize',12)
plot(heff(g1:gn),log10(te_centroid_adjusted(  g1:gn, ivar)),'rx--','LineWidth',Plot_LineWidth,'MarkerSize',14)
plot(heff(g1:gn),log10(te_centroid_adjusted2(  g1:gn, ivar)),'bp--','LineWidth',Plot_LineWidth,'MarkerSize',14)
plot(heff(g1:gn),log10(te_centroid_adjusted10(  g1:gn, ivar)),'gs-','Color',[0.2 0.7 0.2],'MarkerEdgeColor',...
                                                      [0.2 0.7 0.2],'LineWidth',Plot_LineWidth,'MarkerSize',10)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
ymax = 4.3;
xslope=[hmin, hmax];

ymin = - 1*( xslope(2) - xslope(1) )+ ymax; % 1st-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-.','LineWidth',3.0)

ymax = -1.0;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
%plot(xslope, yslope,'k-','LineWidth',3.0)

%ymin = -3*( xslope(2) - xslope(1) )+ ymax+0.9; % 3rd-order slope
%     yslope=[ymin, ymax];
%plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)
%axis('equal')


h = legend('$p=0$','$p=1$','$p=2$','$p=10$',...
            'Slope 1','Location','southeast','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of TE)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

axis([-3.8, -1.0, 2.35, 4.0])  % L1
%pbaspect([1 1 1])



subplot(1,2,2)
hold on

ivar = L1p;

plot(heff(g1:gn),log10(de_centroid(           g1:gn, ivar)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',12)
plot(heff(g1:gn),log10(de_centroid_adjusted(  g1:gn, ivar)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14)
plot(heff(g1:gn),log10(de_centroid_adjusted2(  g1:gn, ivar)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',14)
plot(heff(g1:gn),log10(de_centroid_adjusted10(  g1:gn, ivar)),'gs-','Color',[0.2 0.7 0.2],'MarkerEdgeColor',...
                                                      [0.2 0.7 0.2],'LineWidth',Plot_LineWidth,'MarkerSize',10)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
ymax = 0.0;
xslope=[hmin, hmax];

ymin = - 1*( xslope(2) - xslope(1) )+ ymax; % 1st-order slope
     yslope=[ymin, ymax];
%plot(xslope, yslope,'k-.','LineWidth',3.0)

ymax = -0.3;
ymin = - 2*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-','LineWidth',3.0)

%ymin = -3*( xslope(2) - xslope(1) )+ ymax+0.9; % 3rd-order slope
%     yslope=[ymin, ymax];
%plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)
%axis('equal')


h = legend('$p=0$','$p=1$','$p=2$','$p=10$',...
            'Slope 2','Location','southeast','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ norm of DE)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

axis([-4.0, -1.0, -3.2 -1.0])  % L1
%pbaspect([1 1 1])



  name = 'dete'
%set(gcf,'paperpositionmode','auto')
%print('-depsc2','-loose','-noui','-f2',[name str_eps])
%print('-djpeg','-loose','-noui','-f2',[name str_jpg])
%saveas(figure(1),[name, str_m],'m')



if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
end;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Error in rho for regular grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Choose the error norm to plot.

figure(2)
hold on; 
grid off;

subplot(1,2,1)
hold on; 

ivar = L1px;

plot(heff(g1:gn),log10(te_centroid(           g1:gn, ivar)),'k^-','LineWidth',Plot_LineWidth,'MarkerSize',12)
plot(heff(g1:gn),log10(te_centroid_adjusted(  g1:gn, ivar)),'ro-','LineWidth',Plot_LineWidth,'MarkerSize',14)
plot(heff(g1:gn),log10(te_centroid_adjusted2(  g1:gn, ivar)),'b*-','LineWidth',Plot_LineWidth,'MarkerSize',10)
plot(heff(g1:gn),log10(te_centroid_adjusted10(  g1:gn, ivar)),'gs-','Color',[0.2 0.7 0.2],'MarkerEdgeColor',[0.2 0.7 0.2],'LineWidth',Plot_LineWidth,'MarkerSize',10)



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
ymax = 0.6;
xslope=[hmin, hmax];

ymin = - 1*( xslope(2) - xslope(1) )+ ymax; % 1st-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-.','LineWidth',3.0)

ymax = 0.0;
ymin = - 1*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
%plot(xslope, yslope,'k-.','LineWidth',3.0)

%ymin = -3*( xslope(2) - xslope(1) )+ ymax+0.9; % 3rd-order slope
%     yslope=[ymin, ymax];
%plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)
%axis('equal')


h = legend('$p=0$','$p=1$','$p=2$','$p=10$',...
            'Slope 1','Location','southeast','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ error norm of $x$-derivative)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

axis([-4.0, -1.0, -1.6, 0.5])  % L1
%axis([hmin, hmax, -1.5, 0.0])  % L1
%pbaspect([1 1 1])



subplot(1,2,2)
hold on; 

ivar = L1py;

plot(heff(g1:gn),log10(te_centroid(           g1:gn, ivar)),'ks--','LineWidth',Plot_LineWidth,'MarkerSize',12)
plot(heff(g1:gn),log10(te_centroid_adjusted(  g1:gn, ivar)),'rx--','LineWidth',Plot_LineWidth,'MarkerSize',14)
plot(heff(g1:gn),log10(te_centroid_adjusted2(  g1:gn, ivar)),'bp--','LineWidth',Plot_LineWidth,'MarkerSize',10)
plot(heff(g1:gn),log10(te_centroid_adjusted10(  g1:gn, ivar)),'gs-','Color',[0.2 0.7 0.2],'MarkerEdgeColor',...
                                                      [0.2 0.7 0.2],'LineWidth',Plot_LineWidth,'MarkerSize',10)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
ymax = 3.5;
xslope=[hmin, hmax];

ymin = - 1*( xslope(2) - xslope(1) )+ ymax; % 1st-order slope
     yslope=[ymin, ymax];
plot(xslope, yslope,'k-.','LineWidth',3.0)

ymax = 0.0;
ymin = - 1*( xslope(2) - xslope(1) )+ ymax; % 2nd-order slope
     yslope=[ymin, ymax];
%plot(xslope, yslope,'k-.','LineWidth',3.0)

%ymin = -3*( xslope(2) - xslope(1) )+ ymax+0.9; % 3rd-order slope
%     yslope=[ymin, ymax];
%plot(xslope, yslope,'k--','LineWidth',3.0)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)
%axis('equal')


h = legend('$p=0$','$p=1$','$p=2$','$p=10$',...
            'Slope 1','Location','southeast','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',Legend_Fontsize,'Interpreter','latex')

 xlabel( '$Log_{10}$(heff)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$($L_1$ error norm of $y$-derivatives)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

axis([-4.0, -1, 1.5, 3.0])  % L1
%axis([hmin, hmax, -1.5, 0.0])  % L1
%pbaspect([1 1 1])


  name = 'grad'
%set(gcf,'paperpositionmode','auto')
%print('-depsc2','-loose','-noui','-f2',[name str_eps])
%print('-djpeg','-loose','-noui','-f2',[name str_jpg])
%saveas(figure(1),[name, str_m],'m')



if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
end;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




==> F_measure_visc_mms/figures/Obsolete/view_nghbr_stats.m <==
close('all')
clear

 pth = path;
 path(pth,'../../export_fig-master')

 disble_export = 0;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% GET THE DATA in THE SOLUTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0  = 2.3093972277627595E-003;
max_p0  = 1.0000000000000000;
mean_p0 = 0.33443877543708433;

min_p1  = 2.5980706904531799E-003;
max_p1  = 1.0000000000000000;
mean_p1 = 0.33463135003013000;

min_p2  = 2.8867439366389459E-003;
max_p2  = 1.0000000000000000;
mean_p2 = 0.33482392448074705;

min_p10  = 3.4607148852986618E-003;
max_p10  = 1.0000000000000000;
mean_p10 = 0.33520682155080611;

min_p0 = log10(min_p0);
max_p0 = log10(max_p0);
mean_p0 = log10(mean_p0);

min_p1 = log10(min_p1);
max_p1 = log10(max_p1);
mean_p1 = log10(mean_p1);

min_p2 = log10(min_p2);
max_p2 = log10(max_p2);
mean_p2 = log10(mean_p2);

min_p10 = log10(min_p10);
max_p10 = log10(max_p10);
mean_p10 = log10(mean_p10);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_MarkerSize = 12;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 10;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 15;
  ylabel_FontSize = 15;
  XTicklabel_FontSize = 18;
  YTicklabel_FontSize = 18;
  Legend_Fontsize = 18;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


hmin = -1.8;
hmax = -0.3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(10)
hold on; 
grid off;

 xlabel( '','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( '$Log_{10}$(skewness measure)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

%   x = [1,2,3,4,5,6];
%   y = [mean_face,mean_face2,mean_vertex,mean_sym,mean_selective_sym,mean_faceF]; 
%yneg = [min_face-mean_face,min_face2-mean_face2,min_vertex-mean_vertex,min_sym-mean_sym,min_selective_sym-mean_selective_sym,min_faceF-mean_faceF];
%ypos = [max_face-mean_face,max_face2-mean_face2,max_vertex-mean_vertex,max_sym-mean_sym,max_selective_sym-mean_selective_sym,max_faceF-mean_faceF];
%errorbar(x,y,yneg,ypos,'o')


   x = [0];
   y = [mean_p0]; 
yneg = [ min_p0-mean_p0];
ypos = [ max_p0-mean_p0];
errorbar(x,y,yneg,ypos,'o','Color',[0,0.0,0],'MarkerSize',10,'MarkerEdgeColor',[0,0.0,0],'CapSize',18)


   x = [1];
   y = [mean_p1]; 
yneg = [ min_p1-mean_p1];
ypos = [ max_p1-mean_p1];
errorbar(x,y,yneg,ypos,'x','Color',[1 0.1 0.2],'MarkerSize',10,'MarkerEdgeColor',[1 0.1 0.2],'CapSize',18)

   x = [2];
   y = [mean_p2]; 
yneg = [ min_p2-mean_p2];
ypos = [ max_p2-mean_p2];
errorbar(x,y,yneg,ypos,'s','Color','b','MarkerSize',10,'MarkerEdgeColor','b','CapSize',18)

   x = [3];
   y = [mean_p10]; 
yneg = [ min_p10-mean_p10];
ypos = [ max_p10-mean_p10];
errorbar(x,y,yneg,ypos,'d','Color',[0.2 0.65 0.2],'LineWidth',0.5,'MarkerSize',10,'MarkerEdgeColor',[0.2 0.65 0.2],'CapSize',18)



set(gca,'XTick',[])
set(gca,'XTickLabel',{})
%set(gca,'YTick',[0,0.5,1])
%set(gca,'YTickLabel',{'0','0.5','1'})
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)

grid on
axis([ -0.5, 4.5,  -4, 0.2])

h = legend('p=0','p=1','p=2','p=10', ...
          'Location','southeast','Interpreter','latex'); 
%h = legend('face-neighbor','face2','vertex','sym','symF','faecF', ...
%          'Location','southeastoutside','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',18,'Interpreter','latex')

%pbaspect([1 1 1])

grid on

name = 'view_skewness_stats'

if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
%export_fig([name str_bmp],'-transparent','-append')
%export_fig([name str_png],'-transparent','-append')
%export_fig([name str_pdf],'-transparent','-append')
end;



==> F_measure_visc_mms/figures/view_f_measure_stats.m <==
close('all')
clear

 pth = path;
 path(pth,'../../../export_fig-master')

 disble_export = 0;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% GET THE DATA in THE SOLUTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

p0  = load('../case_reg_quad/de_case_lsq/f_measure.data');
p1  = load('../case_reg_quad_flat/de_case_lsq/f_measure.data');
p2  = load('../case_reg_tria/de_case_lsq/f_measure.data');
p10  = load('../case_irreg_tria/de_case_lsq/f_measure.data');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0  = p0(1);
max_p0  = p0(3);
mean_p0 = p0(2);
str_mean_p0 = num2str(round(mean_p0,2))

min_p1  = p1(1);
max_p1  = p1(3);
mean_p1 = p1(2);
str_mean_p1 = num2str(round(mean_p1,2))

min_p2  = p2(1);
max_p2  = p2(3);
mean_p2 = p2(2);
str_mean_p2 = num2str(round(mean_p2,2))

min_p10  = p10(1);
max_p10  = p10(3);
mean_p10 = p10(2);
str_mean_p10 = num2str(round(mean_p10,2))

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%min_p0 = log10(min_p0);
%max_p0 = log10(max_p0);
%mean_p0 = log10(mean_p0);

%min_p1 = log10(min_p1);
%max_p1 = log10(max_p1);
%mean_p1 = log10(mean_p1);

%min_p2 = log10(min_p2);
%max_p2 = log10(max_p2);
%mean_p2 = log10(mean_p2);

%min_p10 = log10(min_p10);
%max_p10 = log10(max_p10);
%mean_p10 = log10(mean_p10);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_MarkerSize = 12;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 10;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 15;
  ylabel_FontSize = 15;
  XTicklabel_FontSize = 18;
  YTicklabel_FontSize = 18;
  Legend_Fontsize = 18;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


hmin = -1.8;
hmax = -0.3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(10)
hold on; 
grid off;

 xlabel( '','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( 'F-measure','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')
% ylabel( '$Log_{10}$(G-measure)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

%   x = [1,2,3,4,5,6];
%   y = [mean_face,mean_face2,mean_vertex,mean_sym,mean_selective_sym,mean_faceF]; 
%yneg = [min_face-mean_face,min_face2-mean_face2,min_vertex-mean_vertex,min_sym-mean_sym,min_selective_sym-mean_selective_sym,min_faceF-mean_faceF];
%ypos = [max_face-mean_face,max_face2-mean_face2,max_vertex-mean_vertex,max_sym-mean_sym,max_selective_sym-mean_selective_sym,max_faceF-mean_faceF];
%errorbar(x,y,yneg,ypos,'o')


   x = [0];
   y = [mean_p0]; 
yneg = [ min_p0-mean_p0];
ypos = [ max_p0-mean_p0];
errorbar(x,y,yneg,ypos,'o','Color',[0,0.0,0],'MarkerSize',10,'MarkerEdgeColor',[0,0.0,0],'CapSize',18)

   x = [1];
   y = [mean_p1]; 
yneg = [ min_p1-mean_p1];
ypos = [ max_p1-mean_p1];
errorbar(x,y,yneg,ypos,'x','Color','b','MarkerSize',10,'MarkerEdgeColor','b','CapSize',18)

   x = [2];
   y = [mean_p2]; 
yneg = [ min_p2-mean_p2];
ypos = [ max_p2-mean_p2];
errorbar(x,y,yneg,ypos,'s','Color',[0.2 0.65 0.2],'MarkerSize',10,'MarkerEdgeColor',[0.2 0.65 0.2],'CapSize',18)

   x = [3];
   y = [mean_p10]; 
yneg = [ min_p10-mean_p10];
ypos = [ max_p10-mean_p10];
errorbar(x,y,yneg,ypos,'d','Color',[1 0.1 0.2],'LineWidth',0.5,'MarkerSize',10,'MarkerEdgeColor',[1 0.1 0.2],'CapSize',18)



%set(gca,'XTick',[])
%set(gca,'XTickLabel',{})
%set(gca,'YTick',[0,0.5,1])
%set(gca,'YTickLabel',{'0','0.5','1'})
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)

grid on
axis([ -0.25, 5.25,  80.0, 150.0])

h = legend('RegQuad','RegQuadAR4','RegTria','IrrgTria', ...
          'Location','northeast','Interpreter','latex'); 
%h = legend('face-neighbor','face2','vertex','sym','symF','faecF', ...
%          'Location','southeastoutside','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',13,'Interpreter','latex')

text(0.15, mean_p0,str_mean_p0,'FontSize',12)
%text(1.15, mean_p1,str_mean_p1,'FontSize',12)
text(1.15, mean_p1,str_mean_p1,'FontSize',12)
text(2.15, mean_p2,str_mean_p2,'FontSize',12)
text(3.15, mean_p10,str_mean_p10,'FontSize',12)
%pbaspect([1 1 1])

grid on

name = 'view_f_measure_stats'

if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
%export_fig([name str_bmp],'-transparent','-append')
%export_fig([name str_png],'-transparent','-append')
%export_fig([name str_pdf],'-transparent','-append')
end;



==> F_measure_visc_mms/figures/view_g_measure_stats.m <==
close('all')
clear

 pth = path;
 path(pth,'../../../export_fig-master')

 disble_export = 0;
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% GET THE DATA in THE SOLUTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

p0  = load('../case_reg_quad/de_case_lsq/g_measure.data');
p1  = load('../case_reg_quad_flat/de_case_lsq/g_measure.data');
p2  = load('../case_reg_tria/de_case_lsq/g_measure.data');
p10  = load('../case_irreg_tria/de_case_lsq/g_measure.data');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

min_p0  = p0(1);
max_p0  = p0(3);
mean_p0 = p0(2);
str_mean_p0 = num2str(round(mean_p0,2))

min_p1  = p1(1);
max_p1  = p1(3);
mean_p1 = p1(2);
str_mean_p1 = num2str(round(mean_p1,2))

min_p2  = p2(1);
max_p2  = p2(3);
mean_p2 = p2(2);
str_mean_p2 = num2str(round(mean_p2,2))

min_p10  = p10(1);
max_p10  = p10(3);
mean_p10 = p10(2);
str_mean_p10 = num2str(round(mean_p10,2))

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%min_p0 = log10(min_p0);
%max_p0 = log10(max_p0);
%mean_p0 = log10(mean_p0);

%min_p1 = log10(min_p1);
%max_p1 = log10(max_p1);
%mean_p1 = log10(mean_p1);

%min_p2 = log10(min_p2);
%max_p2 = log10(max_p2);
%mean_p2 = log10(mean_p2);

%min_p10 = log10(min_p10);
%max_p10 = log10(max_p10);
%mean_p10 = log10(mean_p10);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  Plot_LineWidth  = 1.7;
  Plot_MarkerSize = 12;
  Plot_MarkerSize2 =16;
  Plot_MarkerSize01 = 10;
  Plot_MarkerSize02 = 7;
  xlabel_FontSize = 15;
  ylabel_FontSize = 15;
  XTicklabel_FontSize = 18;
  YTicklabel_FontSize = 18;
  Legend_Fontsize = 18;
  str_eps     = '.eps'; 
  str_bmp     = '.bmp'; 
  str_jpg     = '.jpg'; 
  str_pdf     = '.pdf'; 
  str_png     = '.png'; 
  str_m       = '.m'; 
  TickLength_2D = 0;  %% [2-D, 3-D] Matlab Default = [0.01, 0.205]
  TickLength_3D = 0;
% set(gca,'TickLength', [TickLength_2D, TickLength_3D]); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


hmin = -1.8;
hmax = -0.3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(10)
hold on; 
grid off;

 xlabel( '','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')    
 ylabel( 'G-measure','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')
% ylabel( '$Log_{10}$(G-measure)','FontName' ,'Times','FontSize',xlabel_FontSize,'Interpreter','latex')

%   x = [1,2,3,4,5,6];
%   y = [mean_face,mean_face2,mean_vertex,mean_sym,mean_selective_sym,mean_faceF]; 
%yneg = [min_face-mean_face,min_face2-mean_face2,min_vertex-mean_vertex,min_sym-mean_sym,min_selective_sym-mean_selective_sym,min_faceF-mean_faceF];
%ypos = [max_face-mean_face,max_face2-mean_face2,max_vertex-mean_vertex,max_sym-mean_sym,max_selective_sym-mean_selective_sym,max_faceF-mean_faceF];
%errorbar(x,y,yneg,ypos,'o')


   x = [0];
   y = [mean_p0]; 
yneg = [ min_p0-mean_p0];
ypos = [ max_p0-mean_p0];
errorbar(x,y,yneg,ypos,'o','Color',[0,0.0,0],'MarkerSize',10,'MarkerEdgeColor',[0,0.0,0],'CapSize',18)

   x = [1];
   y = [mean_p1]; 
yneg = [ min_p1-mean_p1];
ypos = [ max_p1-mean_p1];
errorbar(x,y,yneg,ypos,'x','Color','b','MarkerSize',10,'MarkerEdgeColor','b','CapSize',18)

   x = [2];
   y = [mean_p2]; 
yneg = [ min_p2-mean_p2];
ypos = [ max_p2-mean_p2];
errorbar(x,y,yneg,ypos,'s','Color',[0.2 0.65 0.2],'MarkerSize',10,'MarkerEdgeColor',[0.2 0.65 0.2],'CapSize',18)

   x = [3];
   y = [mean_p10]; 
yneg = [ min_p10-mean_p10];
ypos = [ max_p10-mean_p10];
errorbar(x,y,yneg,ypos,'d','Color',[1 0.1 0.2],'LineWidth',0.5,'MarkerSize',10,'MarkerEdgeColor',[1 0.1 0.2],'CapSize',18)



%set(gca,'XTick',[])
%set(gca,'XTickLabel',{})
%set(gca,'YTick',[0,0.5,1])
%set(gca,'YTickLabel',{'0','0.5','1'})
set(gca,'FontName' ,'Times', 'Fontsize',XTicklabel_FontSize)

grid on
axis([ -0.25, 5.25,  -10.0, 60.0])

h = legend('RegQuad','RegQuadAR4','RegTria','IrrgTria', ...
          'Location','northeast','Interpreter','latex'); 
%h = legend('face-neighbor','face2','vertex','sym','symF','faecF', ...
%          'Location','southeastoutside','Interpreter','latex'); 
legend('boxoff')
set(h,'FontSize',13,'Interpreter','latex')

text(0.15, mean_p0,str_mean_p0,'FontSize',12)
%text(1.15, mean_p1,str_mean_p1,'FontSize',12)
text(1.15, mean_p1,str_mean_p1,'FontSize',12)
text(2.15, mean_p2,str_mean_p2,'FontSize',12)
text(3.15, mean_p10,str_mean_p10,'FontSize',12)
%pbaspect([1 1 1])

grid on

name = 'view_g_measure_stats'

if disble_export ==0;
export_fig([name str_eps],'-transparent','-append')
export_fig([name str_jpg],'-transparent','-append')
%export_fig([name str_bmp],'-transparent','-append')
%export_fig([name str_png],'-transparent','-append')
%export_fig([name str_pdf],'-transparent','-append')
end;


